The centre of the extended Haagerup subfactor has 22 simple objects

We explain a technique for discovering the number of simple objects in $Z(C)$, the center of a fusion category $C$, as well as the combinatorial data of the induction and restriction functors at the level of Grothendieck rings. The only input is the fusion ring $K(C)$ and the dimension function $K(C) \to \mathbb{C}$. The method is not guaranteed to succeed (it may give spurious answers besides the correct one, or it may simply take too much computer time), but it seems it often does. We illustrate by showing that there are 22 simple objects in the center of the extended Haagerup subfactor [arXiv:0909.4099].

==> code/Decompositions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    315199,       7448]
NotebookOptionsPosition[    307110,       7174]
NotebookOutlinePosition[    307487,       7191]
CellTagsIndexPosition[    307444,       7188]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "The FusionAtlas package is available from ",
 ButtonBox["http://bitbucket.org/fusionatlas/fusionatlas/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://bitbucket.org/fusionatlas/fusionatlas/"], None},
  ButtonNote->"http://bitbucket.org/fusionatlas/fusionatlas/"]
}], "Text",
 CellChangeTimes->{{3.585444254735854*^9, 3.585444283674201*^9}, {
  3.585444320248371*^9, 3.5854443267133493`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", "\"\<~/projects/fusionatlas/package/\>\"", "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{3.5854442516710978`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.585444349257823*^9, 3.5854452515853157`*^9, 
  3.585445798663179*^9, 3.585619981098838*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.585444349257823*^9, 3.5854452515853157`*^9, 
  3.585445798663179*^9, 3.585619981101334*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Zeta]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Zeta]", "[", "n", "]"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{"Cyclotomic", "[", 
          RowBox[{"n", ",", "#"}], "]"}], "]"}], "&"}]}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", "=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "m", "}"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"p", "[", "m", "]"}], ",", "m"}], "]"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{"p", ",", "d"}], "]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"d", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.559513223258071*^9, 3.5595132326436863`*^9}, {
  3.559515807400446*^9, 3.559515812406694*^9}, {3.559516359567793*^9, 
  3.559516375742578*^9}, {3.559516452342175*^9, 3.559516572539567*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AnnularHoms", "[", "f_FusionRules", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "d", ",", "n", ",", "objects"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", "k"}], "}"}], "/.", 
       RowBox[{"f", "\[LeftDoubleBracket]", 
        RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"Length", "[", 
       RowBox[{"m", "[", 
        RowBox[{"i", ",", "j", ",", "j"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"i_", ",", "i_"}], "]"}], ":=", 
      RowBox[{"Ordering", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"#", ",", "1"}], "]"}], "&"}], "/@", 
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"i", ",", "i", ",", "i"}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"All", ",", "All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"Range", "[", 
       RowBox[{"n", "[", 
        RowBox[{"0", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"objects", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", "k"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"n", "[", 
             RowBox[{"i", ",", "i"}], "]"}]}], "}"}]}], "]"}], ",", "1"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{
             RowBox[{
             "q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"s", ",", 
            RowBox[{
            "p", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
            "t"}], "\[RightDoubleBracket]"}], 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{
             RowBox[{
             "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "]"}], "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{
               RowBox[{
               "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{
               "q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "]"}], "\[LeftDoubleBracket]", "s", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{
               RowBox[{
               "q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{
               "q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "]"}], "\[LeftDoubleBracket]", 
             RowBox[{
             "q", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{
               RowBox[{
               "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{
               "q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "]"}], "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}]}],
            "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", 
           RowBox[{"n", "[", 
            RowBox[{
             RowBox[{
             "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "1", ",", 
           RowBox[{"n", "[", 
            RowBox[{
             RowBox[{
             "p", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
             RowBox[{
             "q", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "objects"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "objects"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.583164611159027*^9, 3.583164752340878*^9}, {
   3.583164811288595*^9, 3.583164820325527*^9}, {3.583207954508881*^9, 
   3.583207982215139*^9}, {3.5832080198512487`*^9, 3.583208104684793*^9}, {
   3.58320814245363*^9, 3.583208473624316*^9}, {3.583208540061185*^9, 
   3.58320857054126*^9}, 3.585639427959614*^9, {3.585640002144498*^9, 
   3.585640005348798*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AnnularHoms", "[", 
   RowBox[{"{", 
    RowBox[{"G1_BigraphWithDuals", ",", "G2_BigraphWithDuals"}], "}"}], "]"}],
   ":=", 
  RowBox[{"AnnularHoms", "/@", 
   RowBox[{"FindFusionRules", "[", 
    RowBox[{"G1", ",", "G2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5854442151133842`*^9, 3.585444239077674*^9}, {
  3.585444365483189*^9, 3.5854443679694033`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"{", 
    RowBox[{"DualHaagerupWithDuals", ",", "HaagerupWithDuals"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.585444372252598*^9, 3.585444377632614*^9}, {
  3.585444721595826*^9, 3.585444724342081*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AH", "=", 
   RowBox[{"{", 
    RowBox[{"DualHaagerupAsaedaWithDuals", ",", "HaagerupAsaedaWithDuals"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.585444372252598*^9, 3.585444377632614*^9}, {
  3.585444721595826*^9, 3.585444724342081*^9}, {3.585447687273984*^9, 
  3.585447697903452*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Translate", "[", 
      RowBox[{"#", ",", "4"}], "]"}], "&"}], "/@", "H"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.585447700472411*^9, 3.5854477062732*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularHoms", "[", "H", "]"}]], "Input",
 CellChangeTimes->{{3.5854443693126707`*^9, 3.58544437984142*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "4", ",", "3", ",", "4", ",", "2", ",", "4", ",", "3", ",", "3", ",", 
      "3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", "13", ",", "13", ",", "7", ",", "5", ",", "11", ",", "11", ",",
       "11", ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "4", ",", "13", ",", "20", ",", "9", ",", "3", ",", "14", ",", "14", ",",
       "14", ",", "6", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "7", ",", "9", ",", "8", ",", "1", ",", "8", ",", "8", ",", 
      "8", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "4", ",", "5", ",", "3", ",", "1", ",", "6", ",", "3", ",", "3", ",", 
      "3", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", "11", ",", "14", ",", "8", ",", "3", ",", "11", ",", "11", ",",
       "11", ",", "3", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", "11", ",", "14", ",", "8", ",", "3", ",", "11", ",", "11", ",",
       "11", ",", "3", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", "11", ",", "14", ",", "8", ",", "3", ",", "11", ",", "11", ",",
       "11", ",", "3", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "6", ",", "1", ",", "0", ",", "3", ",", "3", ",", 
      "3", ",", "3", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "6", ",", "1", ",", "0", ",", "3", ",", "3", ",", 
      "3", ",", "3", ",", "3"}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.5854443830178833`*^9, 3.585444728505368*^9, 
  3.5854452603269653`*^9, 3.585445803156111*^9, 3.585619994101215*^9, 
  3.585642631036333*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DimensionData", "[", 
   RowBox[{
    RowBox[{"G", ":", 
     RowBox[{"{", 
      RowBox[{"_BigraphWithDuals", ",", "_BigraphWithDuals"}], "}"}]}], ",", 
    RowBox[{"\[Lambda]0_:", "0"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "\[ScriptCapitalD]", ",", "dims"}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Lambda]", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Lambda]0", "\[Equal]", "0"}], ",", 
        RowBox[{"RootReduce", "[", 
         RowBox[{"GlobalEvenDimension", "[", 
          RowBox[{"G", "\[LeftDoubleBracket]", 
           RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "]"}], 
        ",", "\[Lambda]0"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[ScriptCapitalD]", "=", 
      RowBox[{"ToNumberField", "[", 
       RowBox[{
        RowBox[{"GlobalEvenDimension", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], ",", 
        "\[Lambda]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dims", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ToNumberField", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"DimensionsByDepth", "[", 
              RowBox[{
              "G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ";;", ";;", "2"}], "\[RightDoubleBracket]"}], "]"}],
            ",", "\[Lambda]"}], "]"}], "~", "Join", "~", 
         RowBox[{"ZeroVector", "[", 
          RowBox[{"GraphEvenRank", "[", 
           RowBox[{
           "G", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}],
           "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ZeroVector", "[", 
          RowBox[{"GraphEvenRank", "[", 
           RowBox[{
           "G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "]"}], "~", "Join", "~", 
         RowBox[{"ToNumberField", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"DimensionsByDepth", "[", 
              RowBox[{
              "G", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"1", ";;", ";;", "2"}], "\[RightDoubleBracket]"}], "]"}],
            ",", "\[Lambda]"}], "]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalD]", ",", "dims"}], "}"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.585444437848752*^9, 3.585444713987541*^9}, {
  3.5854454106943197`*^9, 3.58544541172124*^9}, {3.58544567213783*^9, 
  3.585445672459074*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DimensionData", "[", 
  RowBox[{"H", ",", 
   SqrtBox["13"]}], "]"}]], "Input",
 CellChangeTimes->{{3.5854446972674427`*^9, 3.585444699626699*^9}, {
  3.5854447396644993`*^9, 3.585444740535726*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["13"], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "2"], ",", 
       FractionBox["9", "2"]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["13"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["13"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["5", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["13"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["13"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["13"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["13"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "1", ",", "1"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5854447007144947`*^9, 3.585444741250843*^9}, 
   3.585445260860147*^9, 3.585445412818385*^9, 3.585445673619568*^9, 
   3.585445803578361*^9, 3.585619995304657*^9, {3.585642631592141*^9, 
   3.585642651729642*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dNumberQ", "=", "FusionAtlas`dTest`Private`dNumberQ"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.58544594405521*^9, 3.585445951798936*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "columnCondition", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"columnCondition", "[", 
    RowBox[{"{", 
     RowBox[{"\[ScriptCapitalD]_", ",", "dims_"}], "}"}], "]"}], "[", "v_", 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"columnCondition", "[", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalD]", ",", "dims"}], "}"}], "]"}], "[", "v", 
    "]"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", "=", 
       RowBox[{"dims", ".", "v"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"d", ",", "0"}], "]"}]}], "\[And]", 
      RowBox[{"(", 
       RowBox[{"And", "@@", 
        RowBox[{"(", 
         RowBox[{"AlgebraicIntegerQ", "/@", 
          RowBox[{"(", 
           RowBox[{"\[ScriptCapitalD]", "/", "d"}], ")"}]}], ")"}]}], ")"}], 
      "\[And]", 
      RowBox[{"(", 
       RowBox[{"And", "@@", 
        RowBox[{"(", 
         RowBox[{"dNumberQ", "/@", "d"}], ")"}]}], ")"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]}], "Input"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "AlgebraicDecompositions", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AlgebraicDecompositions", "[", 
    RowBox[{"m_", ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalD]_", ",", "dims_"}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"MatrixRank", "[", "m", "]"}], "\[Equal]", 
    RowBox[{"Length", "[", "m", "]"}]}]}], ":=", 
  RowBox[{"Transpose", "/@", 
   RowBox[{"AlgebraicDecompositions", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalD]", ",", "dims"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AlgebraicDecompositions", "[", 
    RowBox[{"m_", ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalD]_", ",", "dims_"}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"MatrixRank", "[", "m", "]"}], "<", 
    RowBox[{"Length", "[", "m", "]"}]}]}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"mr", ",", "dr", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"mr", ",", "dr", ",", "i"}], "}"}], "=", 
      RowBox[{"RankReduction", "[", 
       RowBox[{"m", ",", "dims"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", "i", "]"}], ".", "#"}], "&"}], "/@", 
      RowBox[{"AlgebraicDecompositions", "[", 
       RowBox[{"mr", ",", 
        RowBox[{"{", 
         RowBox[{"\[ScriptCapitalD]", ",", "dr"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AlgebraicDecompositions", "[", 
    RowBox[{"m_", ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalD]_", ",", "dims_"}], "}"}], ",", "columns_"}], 
    "]"}], "/;", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", "m", "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}]}], ":=", 
  RowBox[{"(", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"{", "columns", "}"}], "]"}], ";"}], "*)"}], 
   RowBox[{"{", "columns", "}"}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AlgebraicDecompositions", "[", 
   RowBox[{"m_", ",", 
    RowBox[{"{", 
     RowBox[{"\[ScriptCapitalD]_", ",", "dims_"}], "}"}], ",", "columns_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "t", ",", "bounds", ",", "firstNonZeroRow", ",", "nextColumns", ",", 
      "allowedNextColumns"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"PositiveDefiniteMatrixQ", "[", 
       RowBox[{"m", "+", 
        RowBox[{"0.001", " ", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"Length", "[", "m", "]"}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"latestColumn", "=", "columns"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<decomposing: \>\"", " ", ",", "m", " ", ",", 
           "\"\< with columns: \>\"", ",", "columns"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"_", ",", "0"}], "]"}], ":=", "Infinity"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"x_Integer", ",", "y_Integer"}], "]"}], ":=", 
        RowBox[{"x", "/", "y"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"bounds", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Floor", "[", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"m", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "i"}], "\[RightDoubleBracket]"}], "]"}], "]"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "m", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"firstNonZeroRow", "=", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"m", ",", 
           RowBox[{"x_Integer", "/;", 
            RowBox[{"x", ">", "0"}]}]}], "]"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "bounds", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "firstNonZeroRow", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"nextColumns", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"a", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", "m", "]"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"a", "[", "i", "]"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "\[Equal]", "firstNonZeroRow"}], ",", "1", 
                    ",", "0"}], "]"}], ",", 
                    RowBox[{"Floor", "[", 
                    RowBox[{"Min", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "columns", "]"}], ">", "0"}], 
                    "\[And]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"a", "[", "j", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], "===", 
                    RowBox[{"Take", "[", 
                    RowBox[{
                    RowBox[{"columns", "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}], ")"}]}], ",", 
                    RowBox[{"columns", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "i"}], "\[RightDoubleBracket]"}],
                     ",", "\[Infinity]"}], "]"}], "}"}], "~", "Join", "~", 
                    RowBox[{"{", 
                    RowBox[{
                    "bounds", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "}"}], "~", "Join", "~", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"t", "[", 
                    RowBox[{
                    RowBox[{"m", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"a", "[", "j", "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], 
                    "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "m", "]"}]}], "}"}]}], "]"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"Length", "[", "m", "]"}], "-", "1"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ".."}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "columns", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"nextColumns", "=", 
          RowBox[{"Cases", "[", 
           RowBox[{"nextColumns", ",", 
            RowBox[{"c_", "/;", 
             RowBox[{
              RowBox[{
               RowBox[{"Sort", "[", 
                RowBox[{"{", 
                 RowBox[{"c", ",", 
                  RowBox[{"columns", "\[LeftDoubleBracket]", 
                   RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
                "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
               "===", "c"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"numberOfColumnsToCheck", "=", 
        RowBox[{"Length", "[", "nextColumns", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"allowedNextColumns", "=", 
        RowBox[{"Cases", "[", 
         RowBox[{"nextColumns", ",", 
          RowBox[{"c_", "/;", 
           RowBox[{
            RowBox[{"columnCondition", "[", 
             RowBox[{"{", 
              RowBox[{"\[ScriptCapitalD]", ",", "dims"}], "}"}], "]"}], "[", 
            "c", "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Length", "[", "allowedNextColumns", "]"}], "]"}], ";"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"AlgebraicDecompositions", "[", 
            RowBox[{
             RowBox[{"m", "-", 
              RowBox[{"Outer", "[", 
               RowBox[{"Times", ",", "#", ",", "#"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"\[ScriptCapitalD]", ",", "dims"}], "}"}], ",", 
             RowBox[{"columns", "~", "Join", "~", 
              RowBox[{"{", "#", "}"}]}]}], "]"}], "&"}], "/@", 
          RowBox[{"Reverse", "[", "allowedNextColumns", "]"}]}], ",", "1"}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5837934083597593`*^9, 3.583793424314098*^9}, {
   3.5837941477673903`*^9, 3.583794391460825*^9}, {3.583794425902256*^9, 
   3.583794438430148*^9}, {3.583794495587326*^9, 3.583794557394781*^9}, {
   3.5837946814302263`*^9, 3.583794716232341*^9}, {3.583794822875738*^9, 
   3.583794842947282*^9}, {3.583795076465529*^9, 3.58379516875603*^9}, {
   3.5837954393612003`*^9, 3.583795575672513*^9}, {3.583795826110423*^9, 
   3.5837958353962517`*^9}, {3.583798508974028*^9, 3.583798603203032*^9}, {
   3.583799931621435*^9, 3.583799932145424*^9}, {3.585444784626112*^9, 
   3.585444883576836*^9}, {3.585444913608963*^9, 3.585444927866254*^9}, 
   3.585445055391144*^9, {3.5854451006037817`*^9, 3.585445121781763*^9}, {
   3.5854452046194563`*^9, 3.5854452226486053`*^9}, {3.585445294734474*^9, 
   3.585445296465266*^9}, 3.5854454302135363`*^9, {3.585445517049199*^9, 
   3.5854456007608957`*^9}, {3.585445644557955*^9, 3.585445647981094*^9}, {
   3.585445691758939*^9, 3.585445697764112*^9}, {3.585445744596282*^9, 
   3.585445816467087*^9}, {3.585445960397233*^9, 3.58544601835833*^9}, {
   3.5854473600792027`*^9, 3.585447452446891*^9}, {3.585447490227434*^9, 
   3.5854474938326283`*^9}, {3.585447582306033*^9, 3.585447637943434*^9}, {
   3.585448036727215*^9, 3.585448063979295*^9}, {3.585448096502005*^9, 
   3.5854481370433083`*^9}, {3.585449347350812*^9, 3.585449358959113*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FindSpanningSet", "[", 
   RowBox[{"m_", "?", "MatrixQ"}], "]"}], ":=", 
  RowBox[{"FindSpanningSetI", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindSpanningSet", "[", 
   RowBox[{"{", "}"}], "]"}], ":=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindSpanningSetI", "[", 
   RowBox[{"considered_", ",", "basis_", ",", "rowReduced_", ",", 
    RowBox[{"{", "}"}]}], "]"}], ":=", "basis"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindSpanningSetI", "[", 
   RowBox[{
   "considered_", ",", "basis_", ",", "rowReduced_", ",", "remaining_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "newRR", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newRR", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"rowReduced", "~", "Join", "~", 
          RowBox[{"{", 
           RowBox[{
           "remaining", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ".."}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "newRR", "]"}], "\[Equal]", 
        RowBox[{"Length", "[", "rowReduced", "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FindSpanningSetI", "[", 
        RowBox[{
         RowBox[{"considered", "+", "1"}], ",", "basis", ",", "rowReduced", 
         ",", 
         RowBox[{"Rest", "[", "remaining", "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FindSpanningSetI", "[", 
        RowBox[{
         RowBox[{"considered", "+", "1"}], ",", 
         RowBox[{"basis", "~", "Join", "~", 
          RowBox[{"{", 
           RowBox[{"considered", "+", "1"}], "}"}]}], ",", "newRR", ",", 
         RowBox[{"Rest", "[", "remaining", "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.517842790731937*^9, 3.517842978035831*^9}, 
   3.517843020555119*^9, {3.51784308118477*^9, 3.517843088054842*^9}, {
   3.5178431885979567`*^9, 3.51784319624757*^9}, {3.5178432337253036`*^9, 
   3.517843233933169*^9}, {3.585446270714548*^9, 3.585446281835586*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RankReduction", "[", 
   RowBox[{"m_", ",", "dims_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", ",", "o", ",", "mr", ",", "m2", ",", "i"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"o", "=", 
      RowBox[{"Ordering", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"m", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "i"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "m", "]"}]}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{"FindSpanningSet", "[", 
       RowBox[{"m", "\[LeftDoubleBracket]", 
        RowBox[{"o", ",", "o"}], "\[RightDoubleBracket]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mr", "=", 
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", 
        RowBox[{"o", ",", "o"}], "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"p", ",", "p"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{"p", "~", "Join", "~", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", "m", "]"}], "]"}], ",", "p"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"oi", "=", 
      RowBox[{"InversePermutation", "[", "o", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pi", "=", 
      RowBox[{"InversePermutation", "[", "p", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m2", "=", 
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", 
        RowBox[{"o", ",", "o"}], "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"p", ",", "p"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"i", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"NullSpace", "[", 
          RowBox[{"NullSpace", "[", "m2", "]"}], "]"}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", "pi"}], "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{"All", ",", "oi"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"mr", ",", 
       RowBox[{"dims", ".", 
        RowBox[{"Transpose", "[", "i", "]"}]}], ",", "i"}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.58544610997962*^9, 3.5854461136175833`*^9}, {
  3.5854462992889*^9, 3.5854463605972157`*^9}, {3.585446416744179*^9, 
  3.585446464902676*^9}, {3.585446538542015*^9, 3.585446666272718*^9}, {
  3.585446975214747*^9, 3.585446981136207*^9}, {3.585447026661457*^9, 
  3.585447126158331*^9}, {3.585447241939806*^9, 3.5854472705578527`*^9}, {
  3.585447318681527*^9, 3.585447323096136*^9}, {3.585447465519421*^9, 
  3.585447470280488*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"AlgebraicDecompositions", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AnnularHoms", "[", "H", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], ",", 
    RowBox[{"DimensionData", "[", 
     RowBox[{"H", ",", 
      SqrtBox["13"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.585444932485798*^9, 3.585444950474337*^9}, {
  3.585447652480616*^9, 3.585447655002977*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0", "0"},
      {"0", "1", "1", "2", "1", "0", "1", "1", "1", "1", "1", "1"},
      {"2", "2", "2", "1", "1", "0", "1", "1", "1", "1", "1", "1"},
      {"1", "0", "0", "0", "1", "0", "1", "1", "1", "1", "1", "1"},
      {"0", "0", "0", "2", "1", "1", "0", "0", "0", "0", "0", "0"},
      {"1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1"},
      {"1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1"},
      {"1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1"},
      {"1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
      {"1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "}"}]], "Output",
 CellChangeTimes->{
  3.585445787934773*^9, 3.5854459221316233`*^9, 3.5854460086673326`*^9, 
   3.585446102819869*^9, 3.585447373100442*^9, {3.585447445959383*^9, 
   3.585447454865293*^9}, {3.5854475020240717`*^9, 3.585447517847143*^9}, {
   3.585447586363718*^9, 3.585447655686401*^9}, 3.5854481123898478`*^9, 
   3.585619998577922*^9, 3.585642672420741*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"AnnularHoms", "[", "AH", "]"}]}]], "Input",
 CellChangeTimes->{{3.585447714744286*^9, 3.585447717945056*^9}, {
  3.585447779423376*^9, 3.585447780944615*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"6", "5", "8", "5", "11", "5", "6", "5", "8", "8", "8", "3", "3", "5", 
       "2"},
      {"5", "19", "29", "19", "40", "16", "8", "16", "32", "28", "28", "12", 
       "12", "16", "4"},
      {"8", "29", "70", "45", "93", "35", "8", "29", "70", "66", "72", "27", 
       "27", "29", "8"},
      {"5", "19", "45", "35", "64", "24", "6", "18", "46", "46", "52", "18", 
       "18", "18", "6"},
      {"11", "40", "93", "64", "139", "53", "10", "41", "92", "96", "108", 
       "43", "43", "41", "10"},
      {"5", "16", "35", "24", "53", "27", "4", "17", "34", "34", "44", "19", 
       "19", "17", "8"},
      {"6", "8", "8", "6", "10", "4", "9", "5", "11", "7", "6", "3", "3", "5",
        "1"},
      {"5", "16", "29", "18", "41", "17", "5", "16", "29", "29", "30", "12", 
       "12", "16", "5"},
      {"8", "32", "70", "46", "92", "34", "11", "29", "73", "65", "70", "27", 
       "27", "29", "7"},
      {"8", "28", "66", "46", "96", "34", "7", "29", "65", "69", "74", "27", 
       "27", "29", "7"},
      {"8", "28", "72", "52", "108", "44", "6", "30", "70", "74", "88", "34", 
       "34", "30", "10"},
      {"3", "12", "27", "18", "43", "19", "3", "12", "27", "27", "34", "16", 
       "16", "12", "3"},
      {"3", "12", "27", "18", "43", "19", "3", "12", "27", "27", "34", "16", 
       "16", "12", "3"},
      {"5", "16", "29", "18", "41", "17", "5", "16", "29", "29", "30", "12", 
       "12", "16", "5"},
      {"2", "4", "8", "6", "10", "8", "1", "5", "7", "7", "10", "3", "3", "5",
        "5"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "}"}]], "Output",
 CellChangeTimes->{3.585447744852676*^9, 3.585447782137566*^9, 
  3.585448114563673*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DimensionData", "[", 
  RowBox[{"AH", ",", 
   SqrtBox["17"]}], "]"}]], "Input",
 CellChangeTimes->{{3.585447725005015*^9, 3.5854477312869577`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     SqrtBox["17"], ",", 
     RowBox[{"{", 
      RowBox[{"136", ",", "32"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["7", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["11", "2"], ",", 
           FractionBox["3", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["5", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           FractionBox["1", "2"]}], "}"}]}], "]"}], ",", "1"}], "}"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5854477592675962`*^9, 3.585447789720623*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"A", ",", "dR", ",", "Rt"}], "}"}], "=", 
  RowBox[{"RankReduction", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AnnularHoms", "[", "AH", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], ",", 
    RowBox[{
     RowBox[{"DimensionData", "[", 
      RowBox[{"AH", ",", 
       SqrtBox["17"]}], "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.585620008526145*^9, 3.58562002153981*^9}, {
   3.5856201056741257`*^9, 3.585620118552527*^9}, 3.5856235553254347`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "5", ",", "2", ",", "1", ",", "5", ",", "3", ",", "6", ",", "8"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "6", ",", "6", ",", "5", ",", "3", ",", "5", ",", "8"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "9", ",", "5", ",", "3", ",", "6", ",", "8"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "5", ",", "5", ",", "16", ",", "12", ",", "18", ",", "29"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "3", ",", "3", ",", "12", ",", "16", ",", "18", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "5", ",", "6", ",", "18", ",", "18", ",", "35", ",", "45"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "8", ",", "8", ",", "29", ",", "27", ",", "45", ",", "70"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["17"], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}]}], "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.58562008306488*^9, 3.585620132511548*^9, 
  3.585623557856722*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "Rt", "]"}], ".", "A", ".", "Rt"}], "-", 
  RowBox[{
   RowBox[{"AnnularHoms", "[", "AH", "]"}], "\[LeftDoubleBracket]", "1", 
   "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.5856201269800177`*^9, 3.585620154621108*^9}, {
  3.585623559660975*^9, 3.585623561446795*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.585620133031951*^9, 3.585620158327682*^9}, 
   3.585623563154584*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", "Rt", "]"}], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.585620169697809*^9, 3.585620179232119*^9}, 
   3.585623564732873*^9}],

Cell["\<\
\\left(
\\begin{array}{ccccccc}
 0 & 1 & 0 & 0 & 0 & 0 & 0 \\\\
 0 & -1 & 1 & 1 & 0 & 0 & 0 \\\\
 0 & 0 & 0 & 0 & 0 & 0 & 1 \\\\
 0 & 0 & 0 & 0 & 0 & 1 & 0 \\\\
 -1 & 1 & -1 & 1 & 1 & 1 & 0 \\\\
 1 & 0 & 0 & 0 & 1 & 0 & 0 \\\\
 0 & 0 & 1 & 0 & 0 & 0 & 0 \\\\
 0 & 0 & 0 & 1 & 0 & 0 & 0 \\\\
 0 & -1 & 1 & 0 & 0 & 0 & 1 \\\\
 -1 & 1 & -1 & 1 & 0 & 1 & 0 \\\\
 0 & 1 & -1 & 0 & 1 & 1 & 0 \\\\
 0 & 0 & 0 & 0 & 1 & 0 & 0 \\\\
 0 & 0 & 0 & 0 & 1 & 0 & 0 \\\\
 0 & 0 & 0 & 1 & 0 & 0 & 0 \\\\
 1 & 0 & 0 & 0 & 0 & 0 & 0 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{3.585620179762238*^9, 3.585623565483567*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"#", ",", "6"}], "]"}], ",", 
     RowBox[{"Drop", "[", 
      RowBox[{"#", ",", "6"}], "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"AlgebraicDecompositions", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AnnularHoms", "[", "AH", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], ",", 
    RowBox[{"DimensionData", "[", 
     RowBox[{"AH", ",", 
      SqrtBox["17"]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.585447754375596*^9, 3.585447771672825*^9}, {
  3.585624588497241*^9, 3.585624610809181*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", 
        "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "1", ",", "3", ",", "1", ",", "1", ",", "2", ",", 
        "2", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", 
        "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
        "2", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "3", ",", "3", ",", "2", ",", "1", ",", "1", ",", "3", ",", 
        "3", ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "2", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
        "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "2", ",", "2", ",", 
        "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", 
        "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2", ",", 
        "3", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "3", ",", "3", ",", "2", ",", "1", ",", "0", ",", "2", ",", 
        "2", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
        "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}]}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.58544784352703*^9, 3.585448168107937*^9, 
  3.585624737645982*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "/@", "%"}]], "Input",
 CellChangeTimes->{{3.585624616267818*^9, 3.585624619520208*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  InterpretationBox["\<\"\\\\left\\\\{\\\\left(\\n\\\\begin{array}{\
cccccccccccccccccccccc}\\n 1 & 1 & 0 & 0 & 0 & 1 & 1 & 1 & 1 & 0 & 0 & 0 & 0 \
& 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 1 & 0 & 1 & 1 & 1 & 2 & 1 & 1 \
& 0 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 0 & 0 & 0 & 0 \\\\\\\\\\n 1 & 2 & 1 \
& 3 & 1 & 1 & 2 & 2 & 0 & 1 & 2 & 2 & 2 & 2 & 2 & 2 & 2 & 2 & 2 & 2 & 0 & 2 \
\\\\\\\\\\n 0 & 1 & 2 & 2 & 1 & 1 & 1 & 2 & 0 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 \
& 1 & 2 & 2 & 1 & 1 \\\\\\\\\\n 1 & 3 & 3 & 2 & 1 & 1 & 3 & 3 & 0 & 1 & 3 & 3 \
& 3 & 3 & 3 & 3 & 3 & 3 & 3 & 3 & 2 & 1 \\\\\\\\\\n 2 & 2 & 2 & 1 & 1 & 0 & 1 \
& 0 & 0 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 0 \
\\\\\\\\\\n\\\\end{array}\\n\\\\right),\\\\left(\\n\\\\begin{array}{\
cccccccccccccccccccccc}\\n 1 & 0 & 0 & 0 & 0 & 2 & 1 & 1 & 1 & 1 & 0 & 0 & 0 \
& 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\\\\\\n 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 \
& 0 & 0 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 0 & 0 & 0 & 0 \\\\\\\\\\n 1 & 1 & 1 \
& 3 & 1 & 2 & 2 & 2 & 0 & 2 & 2 & 2 & 2 & 2 & 2 & 2 & 2 & 2 & 2 & 2 & 0 & 2 \
\\\\\\\\\\n 0 & 2 & 2 & 2 & 1 & 1 & 2 & 3 & 0 & 0 & 2 & 2 & 2 & 2 & 2 & 2 & 2 \
& 2 & 2 & 2 & 1 & 1 \\\\\\\\\\n 1 & 3 & 3 & 2 & 1 & 0 & 2 & 2 & 0 & 1 & 2 & 2 \
& 2 & 2 & 2 & 2 & 2 & 2 & 3 & 3 & 2 & 1 \\\\\\\\\\n 1 & 1 & 1 & 0 & 0 & 0 & 1 \
& 0 & 0 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 0 \\\\\\\\\\n 1 & 1 \
& 1 & 0 & 0 & 0 & 1 & 0 & 0 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & \
0 \\\\\\\\\\n 1 & 1 & 1 & 1 & 1 & 1 & 1 & 1 & 0 & 0 & 1 & 1 & 1 & 1 & 1 & 1 & \
1 & 1 & 0 & 0 & 0 & 0 \\\\\\\\\\n 1 & 1 & 1 & 1 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & \
0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \
\\\\\\\\\\n\\\\end{array}\\n\\\\right)\\\\right\\\\}\"\>",
   TeXForm[{{{1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {1, 0, 1, 1, 1, 2, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}, {
     1, 2, 1, 3, 1, 1, 2, 2, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 0, 2}, {0, 1,
      2, 2, 1, 1, 1, 2, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1}, {1, 3, 3, 
     2, 1, 1, 3, 3, 0, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 2, 1}, {2, 2, 2, 1, 1,
      0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0}}, {{1, 0, 0, 0, 0, 2,
      1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1, 1, 1, 1, 1, 1, 1, 
     1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}, {1, 1, 1, 3, 1, 2, 2, 2, 0,
      2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 0, 2}, {0, 2, 2, 2, 1, 1, 2, 3, 0, 0, 
     2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1}, {1, 3, 3, 2, 1, 0, 2, 2, 0, 1, 2, 2,
      2, 2, 2, 2, 2, 2, 3, 3, 2, 1}, {1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 
     1, 1, 1, 1, 1, 1, 1, 1, 0}, {1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 0}, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 
     1, 1, 0, 0, 0, 0}, {1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0}}}],
   AutoDelete->True,
   Editable->True], "}"}]], "Output",
 CellChangeTimes->{3.5856247378066683`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"AnnularHoms", "[", "EH", "]"}]}]], "Input",
 CellChangeTimes->{{3.5854477188541937`*^9, 3.5854477225930367`*^9}, {
  3.585447784913541*^9, 3.585447787166737*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"6", "5", "8", "13", "15", "9", "6", "5", "8", "13", "12", "12", "3", 
       "3"},
      {"5", "19", "26", "45", "52", "28", "7", "17", "28", "43", "41", "41", 
       "11", "11"},
      {"8", "26", "56", "93", "110", "60", "6", "28", "54", "95", "84", "84", 
       "26", "26"},
      {"13", "45", "93", "181", "211", "115", "13", "45", "93", "181", "163", 
       "163", "48", "48"},
      {"15", "52", "110", "211", "259", "138", "16", "51", "111", "210", 
       "199", "199", "60", "60"},
      {"9", "28", "60", "115", "138", "79", "8", "29", "59", "116", "108", 
       "108", "30", "30"},
      {"6", "7", "6", "13", "16", "8", "8", "5", "8", "11", "13", "13", "3", 
       "3"},
      {"5", "17", "28", "45", "51", "29", "5", "17", "28", "45", "40", "40", 
       "11", "11"},
      {"8", "28", "54", "93", "111", "59", "8", "28", "54", "93", "85", "85", 
       "26", "26"},
      {"13", "43", "95", "181", "210", "116", "11", "45", "93", "183", "162", 
       "162", "48", "48"},
      {"12", "41", "84", "163", "199", "108", "13", "40", "85", "162", "154", 
       "154", "45", "45"},
      {"12", "41", "84", "163", "199", "108", "13", "40", "85", "162", "154", 
       "154", "45", "45"},
      {"3", "11", "26", "48", "60", "30", "3", "11", "26", "48", "45", "45", 
       "15", "15"},
      {"3", "11", "26", "48", "60", "30", "3", "11", "26", "48", "45", "45", 
       "15", "15"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "}"}]], "Output",
 CellChangeTimes->{{3.5854477582949142`*^9, 3.585447788116061*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "/@", 
  RowBox[{"AnnularHoms", "[", "EH", "]"}]}]], "Input",
 CellChangeTimes->{{3.585624117158206*^9, 3.5856241188127613`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  InterpretationBox["\<\"\\\\left(\\n\\\\begin{array}{cccccccccccccc}\\n 6 & \
5 & 8 & 13 & 15 & 9 & 6 & 5 & 8 & 13 & 12 & 12 & 3 & 3 \\\\\\\\\\n 5 & 19 & \
26 & 45 & 52 & 28 & 7 & 17 & 28 & 43 & 41 & 41 & 11 & 11 \\\\\\\\\\n 8 & 26 & \
56 & 93 & 110 & 60 & 6 & 28 & 54 & 95 & 84 & 84 & 26 & 26 \\\\\\\\\\n 13 & 45 \
& 93 & 181 & 211 & 115 & 13 & 45 & 93 & 181 & 163 & 163 & 48 & 48 \\\\\\\\\\n \
15 & 52 & 110 & 211 & 259 & 138 & 16 & 51 & 111 & 210 & 199 & 199 & 60 & 60 \
\\\\\\\\\\n 9 & 28 & 60 & 115 & 138 & 79 & 8 & 29 & 59 & 116 & 108 & 108 & 30 \
& 30 \\\\\\\\\\n 6 & 7 & 6 & 13 & 16 & 8 & 8 & 5 & 8 & 11 & 13 & 13 & 3 & 3 \
\\\\\\\\\\n 5 & 17 & 28 & 45 & 51 & 29 & 5 & 17 & 28 & 45 & 40 & 40 & 11 & 11 \
\\\\\\\\\\n 8 & 28 & 54 & 93 & 111 & 59 & 8 & 28 & 54 & 93 & 85 & 85 & 26 & \
26 \\\\\\\\\\n 13 & 43 & 95 & 181 & 210 & 116 & 11 & 45 & 93 & 183 & 162 & \
162 & 48 & 48 \\\\\\\\\\n 12 & 41 & 84 & 163 & 199 & 108 & 13 & 40 & 85 & 162 \
& 154 & 154 & 45 & 45 \\\\\\\\\\n 12 & 41 & 84 & 163 & 199 & 108 & 13 & 40 & \
85 & 162 & 154 & 154 & 45 & 45 \\\\\\\\\\n 3 & 11 & 26 & 48 & 60 & 30 & 3 & \
11 & 26 & 48 & 45 & 45 & 15 & 15 \\\\\\\\\\n 3 & 11 & 26 & 48 & 60 & 30 & 3 & \
11 & 26 & 48 & 45 & 45 & 15 & 15 \\\\\\\\\\n\\\\end{array}\\n\\\\right)\"\>",
   TeXForm[CompressedData["
1:eJyd0dEKwVAcx/HDMhMzcrdQ7kgrRVLbOyhxKeVac8FTeASXPIM8gnteyG/1
PbW0Kxeftv7n/Hf+57fB/rhKy8aYJlypiCe+BFIrqDfgIFvrSCiRzKQrVWnz
PpYR6vDoWchWUkk4L+uZy07WCOFzTtbzkI+cCup3TBAwW0qPUzLmomdLpnKU
t7yQoMY8CedkPUvm70ksZzmgD5cMXGZr0ePl8qyz5v/kaXOLmK1XUB8in6fN
bct94oL6Bvk8x2T9IIMz37R5PuUGm2eD/7km5xf395lrw/4rIvzb5zBTyPkJ
Of/W7f4A//Z9AbqwLQA=
    "]],
   AutoDelete->True,
   Editable->True], "}"}]], "Output",
 CellChangeTimes->{3.585624119770492*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DimensionData", "[", 
  RowBox[{"EH", ",", 
   RowBox[{"\[Zeta]", "[", "13", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585447732724121*^9, 3.585447739862522*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"170", ",", "0", ",", "50", ",", "50", ",", 
       RowBox[{"-", "125"}], ",", "0", ",", 
       RowBox[{"-", "125"}], ",", 
       RowBox[{"-", "125"}], ",", "0", ",", 
       RowBox[{"-", "125"}], ",", "50", ",", "50"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}]}], "]"}],
        ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "4"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "2"}], ",", "0", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "2"}], ",", "0", ",", 
           RowBox[{"-", "2"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", "0",
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
           ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}]}], "]"}],
        ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.585447760112357*^9, 3.58562000167629*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringJoin", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"x_AlgebraicNumber", "\[RuleDelayed]", 
          RowBox[{"AlgebraicNumberPolynomial", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Zeta]", "13"]}], "]"}]}]}], ",", "TeXForm"}], 
       "]"}], "<>", "\"\<, \\\\\\\\\\n& \>\""}], "&"}], "/@", 
    RowBox[{
     RowBox[{"DimensionData", "[", 
      RowBox[{"EH", ",", 
       RowBox[{"\[Zeta]", "[", "13", "]"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.585620061167144*^9, 3.5856200907258043`*^9}, {
  3.585623781719925*^9, 3.5856238579811773`*^9}}],

Cell[BoxData["\<\"1, \\\\\\\\\\n& \\\\zeta _{13}^{11}+\\\\zeta \
_{13}^{10}+\\\\zeta _{13}^3+\\\\zeta _{13}^2+2, \\\\\\\\\\n& \\\\zeta \
_{13}^{11}+\\\\zeta _{13}^{10}-\\\\zeta _{13}^9-\\\\zeta _{13}^7-\\\\zeta \
_{13}^6-\\\\zeta _{13}^4+\\\\zeta _{13}^3+\\\\zeta _{13}^2+3, \\\\\\\\\\n& \\\
\\zeta _{13}^{11}+\\\\zeta _{13}^{10}-3 \\\\zeta _{13}^9-3 \\\\zeta _{13}^7-3 \
\\\\zeta _{13}^6-3 \\\\zeta _{13}^4+\\\\zeta _{13}^3+\\\\zeta _{13}^2+4, \\\\\
\\\\\\n& \\\\zeta _{13}^{11}+\\\\zeta _{13}^{10}-4 \\\\zeta _{13}^9-4 \
\\\\zeta _{13}^7-4 \\\\zeta _{13}^6-4 \\\\zeta _{13}^4+\\\\zeta \
_{13}^3+\\\\zeta _{13}^2+4, \\\\\\\\\\n& \\\\zeta _{13}^{11}+\\\\zeta \
_{13}^{10}-2 \\\\zeta _{13}^9-2 \\\\zeta _{13}^7-2 \\\\zeta _{13}^6-2 \
\\\\zeta _{13}^4+\\\\zeta _{13}^3+\\\\zeta _{13}^2+2, \\\\\\\\\\n& 0, \
\\\\\\\\\\n& 0, \\\\\\\\\\n& 0, \\\\\\\\\\n& 0, \\\\\\\\\\n& 0, \\\\\\\\\\n& \
0, \\\\\\\\\\n& 0, \\\\\\\\\\n& 0, \\\\\\\\\\n& \"\>"], "Output",
 CellChangeTimes->{
  3.5856201281266737`*^9, {3.585623783734837*^9, 3.585623858751882*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"StringJoin", "@@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"x_AlgebraicNumber", "\[RuleDelayed]", 
          RowBox[{"AlgebraicNumberPolynomial", "[", 
           RowBox[{"x", ",", 
            SubscriptBox["\[Zeta]", "13"]}], "]"}]}]}], ",", "TeXForm"}], 
       "]"}], "<>", "\"\<, \\\\\\\\\\n& \>\""}], "&"}], "/@", 
    RowBox[{
     RowBox[{"DimensionData", "[", 
      RowBox[{"EH", ",", 
       RowBox[{"\[Zeta]", "[", "13", "]"}]}], "]"}], "\[LeftDoubleBracket]", 
     RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{3.58562387813272*^9}],

Cell[BoxData["\<\"0, \\\\\\\\\\n& 0, \\\\\\\\\\n& 0, \\\\\\\\\\n& 0, \\\\\\\\\
\\n& 0, \\\\\\\\\\n& 0, \\\\\\\\\\n& 1, \\\\\\\\\\n& \\\\zeta \
_{13}^{11}+\\\\zeta _{13}^{10}+\\\\zeta _{13}^3+\\\\zeta _{13}^2+2, \
\\\\\\\\\\n& \\\\zeta _{13}^{11}+\\\\zeta _{13}^{10}-\\\\zeta \
_{13}^9-\\\\zeta _{13}^7-\\\\zeta _{13}^6-\\\\zeta _{13}^4+\\\\zeta \
_{13}^3+\\\\zeta _{13}^2+3, \\\\\\\\\\n& \\\\zeta _{13}^{11}+\\\\zeta \
_{13}^{10}-3 \\\\zeta _{13}^9-3 \\\\zeta _{13}^7-3 \\\\zeta _{13}^6-3 \
\\\\zeta _{13}^4+\\\\zeta _{13}^3+\\\\zeta _{13}^2+4, \\\\\\\\\\n& \\\\zeta \
_{13}^{11}+\\\\zeta _{13}^{10}-3 \\\\zeta _{13}^9-3 \\\\zeta _{13}^7-3 \
\\\\zeta _{13}^6-3 \\\\zeta _{13}^4+\\\\zeta _{13}^3+\\\\zeta _{13}^2+3, \\\\\
\\\\\\n& \\\\zeta _{13}^{11}+\\\\zeta _{13}^{10}-3 \\\\zeta _{13}^9-3 \
\\\\zeta _{13}^7-3 \\\\zeta _{13}^6-3 \\\\zeta _{13}^4+\\\\zeta \
_{13}^3+\\\\zeta _{13}^2+3, \\\\\\\\\\n& -\\\\zeta _{13}^9-\\\\zeta \
_{13}^7-\\\\zeta _{13}^6-\\\\zeta _{13}^4+1, \\\\\\\\\\n& -\\\\zeta \
_{13}^9-\\\\zeta _{13}^7-\\\\zeta _{13}^6-\\\\zeta _{13}^4+1, \\\\\\\\\\n& \"\
\>"], "Output",
 CellChangeTimes->{3.5856238792998466`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"A", ",", "dR", ",", "Rt"}], "}"}], "=", 
  RowBox[{"RankReduction", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"AnnularHoms", "[", "EH", "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], ",", 
    RowBox[{
     RowBox[{"DimensionData", "[", 
      RowBox[{"EH", ",", 
       RowBox[{"\[Zeta]", "[", "13", "]"}]}], "]"}], "\[LeftDoubleBracket]", 
     "2", "\[RightDoubleBracket]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.585620008526145*^9, 3.58562004367592*^9}, 
   3.585620206469536*^9, 3.585623543514612*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "3", ",", "5", ",", "9", ",", "13"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "8", ",", "3", ",", "5", ",", "8", ",", "13"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "15", ",", "11", ",", "30", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "11", ",", "17", ",", "29", ",", "45"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "8", ",", "30", ",", "29", ",", "79", ",", "115"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "13", ",", "48", ",", "45", ",", "115", ",", "181"}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", 
           "0", ",", "3", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "0", ",", "3", ",", "3", ",", 
           RowBox[{"-", "9"}], ",", "0", ",", 
           RowBox[{"-", "9"}], ",", 
           RowBox[{"-", "9"}], ",", "0", ",", 
           RowBox[{"-", "9"}], ",", "3", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "0", ",", "2", ",", "2", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "2", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "0", ",", "2", ",", "2", ",", 
           RowBox[{"-", "6"}], ",", "0", ",", 
           RowBox[{"-", "6"}], ",", 
           RowBox[{"-", "6"}], ",", "0", ",", 
           RowBox[{"-", "6"}], ",", "2", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "3", ",", "0", ",", "3", ",", "3", ",", 
           "0", ",", "3", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"11", ",", "0", ",", "3", ",", "3", ",", 
           RowBox[{"-", "9"}], ",", "0", ",", 
           RowBox[{"-", "9"}], ",", 
           RowBox[{"-", "9"}], ",", "0", ",", 
           RowBox[{"-", "9"}], ",", "3", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "0", ",", "2", ",", "2", ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "2", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "0", ",", "2", ",", "2", ",", 
           RowBox[{"-", "6"}], ",", "0", ",", 
           RowBox[{"-", "6"}], ",", 
           RowBox[{"-", "6"}], ",", "0", ",", 
           RowBox[{"-", "6"}], ",", "2", ",", "2"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "+", "#1", "+", 
             SuperscriptBox["#1", "2"], "+", 
             SuperscriptBox["#1", "3"], "+", 
             SuperscriptBox["#1", "4"], "+", 
             SuperscriptBox["#1", "5"], "+", 
             SuperscriptBox["#1", "6"], "+", 
             SuperscriptBox["#1", "7"], "+", 
             SuperscriptBox["#1", "8"], "+", 
             SuperscriptBox["#1", "9"], "+", 
             SuperscriptBox["#1", "10"], "+", 
             SuperscriptBox["#1", "11"], "+", 
             SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0", ",", "1", ",", "1", ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", 
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "3"}], ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5856201253127413`*^9, 3.585620210569475*^9, 
  3.585623545967067*^9, 3.585624748695278*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "//", "TeXForm"}]], "Input",
 CellChangeTimes->{3.585623613380892*^9}],

Cell["\<\
\\left(
\\begin{array}{cccccc}
 6 & 6 & 3 & 5 & 9 & 13 \\\\
 6 & 8 & 3 & 5 & 8 & 13 \\\\
 3 & 3 & 15 & 11 & 30 & 48 \\\\
 5 & 5 & 11 & 17 & 29 & 45 \\\\
 9 & 8 & 30 & 29 & 79 & 115 \\\\
 13 & 13 & 48 & 45 & 115 & 181 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{3.585623614051569*^9, 3.585624751787695*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", "Rt", "]"}], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.585620169697809*^9, 3.585620179232119*^9}, 
   3.585623564732873*^9}],

Cell["\<\
\\left(
\\begin{array}{cccccc}
 1 & 0 & 0 & 0 & 0 & 0 \\\\
 -1 & 1 & 0 & 1 & 0 & 0 \\\\
 1 & -1 & 1 & 1 & 0 & 0 \\\\
 0 & 0 & 0 & 0 & 0 & 1 \\\\
 -1 & 1 & 2 & 0 & 1 & 0 \\\\
 0 & 0 & 0 & 0 & 1 & 0 \\\\
 0 & 1 & 0 & 0 & 0 & 0 \\\\
 0 & 0 & 0 & 1 & 0 & 0 \\\\
 0 & 0 & 1 & 1 & 0 & 0 \\\\
 1 & -1 & 0 & 0 & 0 & 1 \\\\
 -1 & 1 & 1 & 0 & 1 & 0 \\\\
 -1 & 1 & 1 & 0 & 1 & 0 \\\\
 0 & 0 & 1 & 0 & 0 & 0 \\\\
 0 & 0 & 1 & 0 & 0 & 0 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{3.5856235803362703`*^9, 3.585624753560358*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{"dR", "/.", 
    RowBox[{"x_AlgebraicNumber", "\[RuleDelayed]", 
     RowBox[{"AlgebraicNumberPolynomial", "[", 
      RowBox[{"x", ",", 
       SubscriptBox["\[Zeta]", "13"]}], "]"}]}]}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.585623601260495*^9, 3.5856236016508837`*^9}}],

Cell[BoxData["\<\"\\\\left(\\n\\\\begin{array}{cccccc}\\n -\\\\zeta \
_{13}^{11}-\\\\zeta _{13}^{10}+3 \\\\zeta _{13}^9+3 \\\\zeta _{13}^7+3 \
\\\\zeta _{13}^6+3 \\\\zeta _{13}^4-\\\\zeta _{13}^3-\\\\zeta _{13}^2-2 & \
\\\\zeta _{13}^{11}+\\\\zeta _{13}^{10}-3 \\\\zeta _{13}^9-3 \\\\zeta \
_{13}^7-3 \\\\zeta _{13}^6-3 \\\\zeta _{13}^4+\\\\zeta _{13}^3+\\\\zeta \
_{13}^2+3 & 3 \\\\zeta _{13}^{11}+3 \\\\zeta _{13}^{10}-9 \\\\zeta _{13}^9-9 \
\\\\zeta _{13}^7-9 \\\\zeta _{13}^6-9 \\\\zeta _{13}^4+3 \\\\zeta _{13}^3+3 \
\\\\zeta _{13}^2+11 & 2 \\\\zeta _{13}^{11}+2 \\\\zeta _{13}^{10}-\\\\zeta \
_{13}^9-\\\\zeta _{13}^7-\\\\zeta _{13}^6-\\\\zeta _{13}^4+2 \\\\zeta \
_{13}^3+2 \\\\zeta _{13}^2+5 & 2 \\\\zeta _{13}^{11}+2 \\\\zeta _{13}^{10}-6 \
\\\\zeta _{13}^9-6 \\\\zeta _{13}^7-6 \\\\zeta _{13}^6-6 \\\\zeta _{13}^4+2 \
\\\\zeta _{13}^3+2 \\\\zeta _{13}^2+6 & \\\\zeta _{13}^{11}+\\\\zeta \
_{13}^{10}-3 \\\\zeta _{13}^9-3 \\\\zeta _{13}^7-3 \\\\zeta _{13}^6-3 \
\\\\zeta _{13}^4+\\\\zeta _{13}^3+\\\\zeta _{13}^2+4 \\\\\\\\\\n -\\\\zeta \
_{13}^{11}-\\\\zeta _{13}^{10}+3 \\\\zeta _{13}^9+3 \\\\zeta _{13}^7+3 \
\\\\zeta _{13}^6+3 \\\\zeta _{13}^4-\\\\zeta _{13}^3-\\\\zeta _{13}^2-2 & \
\\\\zeta _{13}^{11}+\\\\zeta _{13}^{10}-3 \\\\zeta _{13}^9-3 \\\\zeta \
_{13}^7-3 \\\\zeta _{13}^6-3 \\\\zeta _{13}^4+\\\\zeta _{13}^3+\\\\zeta \
_{13}^2+3 & 3 \\\\zeta _{13}^{11}+3 \\\\zeta _{13}^{10}-9 \\\\zeta _{13}^9-9 \
\\\\zeta _{13}^7-9 \\\\zeta _{13}^6-9 \\\\zeta _{13}^4+3 \\\\zeta _{13}^3+3 \
\\\\zeta _{13}^2+11 & 2 \\\\zeta _{13}^{11}+2 \\\\zeta _{13}^{10}-\\\\zeta \
_{13}^9-\\\\zeta _{13}^7-\\\\zeta _{13}^6-\\\\zeta _{13}^4+2 \\\\zeta \
_{13}^3+2 \\\\zeta _{13}^2+5 & 2 \\\\zeta _{13}^{11}+2 \\\\zeta _{13}^{10}-6 \
\\\\zeta _{13}^9-6 \\\\zeta _{13}^7-6 \\\\zeta _{13}^6-6 \\\\zeta _{13}^4+2 \
\\\\zeta _{13}^3+2 \\\\zeta _{13}^2+6 & \\\\zeta _{13}^{11}+\\\\zeta \
_{13}^{10}-3 \\\\zeta _{13}^9-3 \\\\zeta _{13}^7-3 \\\\zeta _{13}^6-3 \
\\\\zeta _{13}^4+\\\\zeta _{13}^3+\\\\zeta _{13}^2+4 \
\\\\\\\\\\n\\\\end{array}\\n\\\\right)\"\>"], "Output",
 CellChangeTimes->{3.585623602379537*^9, 3.585624760325132*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AlgebraicDecompositions", "[", 
   RowBox[{"A", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"DimensionData", "[", 
        RowBox[{"EH", ",", 
         RowBox[{"\[Zeta]", "[", "13", "]"}]}], "]"}], "\[LeftDoubleBracket]",
        "1", "\[RightDoubleBracket]"}], ",", "dR"}], "}"}]}], "]"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.585624218949686*^9, 3.585624228199668*^9}, {
  3.585624552980753*^9, 3.5856245589699497`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "67.31860399999999344800016842782497406006`7.848735014621097", ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "3", ",", "2", ",", "1", ",", "0", ",", "2", ",", "3", ",", 
        "3", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "4", ",", "4", ",", "1", ",", "0", ",", "2", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}]}], "}"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.58562455083185*^9, 3.5856246803264008`*^9, 
  3.585624836692127*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", "IEH", "}"}], "=", 
    RowBox[{"AlgebraicDecompositions", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AnnularHoms", "[", "EH", "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{"DimensionData", "[", 
       RowBox[{"EH", ",", 
        RowBox[{"\[Zeta]", "[", "13", "]"}]}], "]"}]}], "]"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.585447756111598*^9, 3.5854477677031603`*^9}, {
  3.585448154452237*^9, 3.585448167059742*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "1", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"2", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1", "1", "1", "1", 
       "0", "0", "0", "0", "1", "1", "1", "1"},
      {"1", "2", "1", "1", "0", "3", "2", "2", "2", "2", "2", "2", "2", "2", 
       "1", "1", "1", "1", "1", "1", "1", "1"},
      {"2", "4", "4", "1", "0", "2", "4", "4", "4", "4", "3", "3", "3", "3", 
       "3", "3", "3", "3", "1", "1", "1", "1"},
      {"4", "5", "2", "1", "0", "3", "5", "5", "5", "5", "3", "3", "3", "3", 
       "4", "4", "4", "4", "1", "1", "1", "1"},
      {"1", "3", "2", "1", "0", "2", "3", "3", "3", "3", "1", "1", "1", "1", 
       "2", "2", "2", "2", "1", "1", "1", "1"},
      {"2", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
       "0", "0", "0", "0", "0", "0", "0", "0"},
      {"1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
       "0", "0", "0", "0", "1", "1", "1", "1"},
      {"2", "2", "1", "1", "0", "2", "2", "2", "2", "2", "2", "2", "2", "2", 
       "1", "1", "1", "1", "1", "1", "1", "1"},
      {"1", "4", "4", "1", "0", "3", "4", "4", "4", "4", "3", "3", "3", "3", 
       "3", "3", "3", "3", "1", "1", "1", "1"},
      {"3", "4", "2", "1", "0", "2", "4", "4", "4", "4", "2", "2", "2", "2", 
       "3", "3", "3", "3", "1", "1", "1", "1"},
      {"3", "4", "2", "1", "0", "2", "4", "4", "4", "4", "2", "2", "2", "2", 
       "3", "3", "3", "3", "1", "1", "1", "1"},
      {"1", "1", "0", "0", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
       "1", "1", "1", "1", "0", "0", "0", "0"},
      {"1", "1", "0", "0", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
       "1", "1", "1", "1", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "}"}]], "Output",
 CellChangeTimes->{3.585447907566131*^9, 3.585448231915344*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{
   RowBox[{"IEH", ".", 
    RowBox[{"Transpose", "[", "IEH", "]"}]}], "-", 
   RowBox[{
    RowBox[{"AnnularHoms", "[", "EH", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585448170259778*^9, 3.5854481839870577`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.585448232615882*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g4442", "=", 
   RowBox[{
   "GraphFromString", "[", 
    "\"\<bwd1v1v1v1v1p1p1v1x0x0p0x1x0p0x0x1v1x0x0p0x1x0v1x0p0x1duals1v1v1v2x1x\
3v2x1\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5854482262607203`*^9, 3.585448234691387*^9}, 
   3.5854491010131397`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G4442", "=", 
   RowBox[{"{", 
    RowBox[{"g4442", ",", "g4442"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.58544824123554*^9, 3.585448248050956*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", "G4442", "]"}]], "Input",
 CellChangeTimes->{{3.5854482497741547`*^9, 3.585448257264925*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      GraphicsBox[
       {Thickness[0.004329004329004329], 
        {Thickness[0.0017251082251082252`], JoinForm[{"Miter", 10.}], 
         EdgeForm[{Thickness[0.0017251082251082252`], 
         JoinForm[{"Miter", 10.}]}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.6553999999999993`, 15.942999999999984`}, {3.6553999999999993`, 
          16.725819999999985`}, {3.0208199999999996`, 17.360399999999984`}, {
          2.2379999999999995`, 17.360399999999984`}, {1.4551799999999995`, 
          17.360399999999984`}, {0.8205999999999998, 16.725819999999985`}, {
          0.8205999999999998, 15.942999999999984`}, {0.8205999999999998, 
          15.160179999999984`}, {1.4551799999999995`, 14.525599999999983`}, {
          2.2379999999999995`, 14.525599999999983`}, {3.0208199999999996`, 
          14.525599999999983`}, {3.6553999999999993`, 15.160179999999984`}, {
          3.6553999999999993`, 15.942999999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.2379999999999995`, 
          15.942999999999984`}, {30.5848, 15.942999999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.002219999999994`, 15.942999999999984`}, {32.002219999999994`, 
          16.725819999999985`}, {31.36762, 17.360399999999984`}, {30.5848, 
          17.360399999999984`}, {29.80198, 17.360399999999984`}, {
          29.167379999999998`, 16.725819999999985`}, {29.167379999999998`, 
          15.942999999999984`}, {29.167379999999998`, 15.160179999999984`}, {
          29.80198, 14.525599999999983`}, {30.5848, 14.525599999999983`}, {
          31.36762, 14.525599999999983`}, {32.002219999999994`, 
          15.160179999999984`}, {32.002219999999994`, 15.942999999999984`}}}],
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.5848, 15.942999999999984`}, {
          58.93162, 15.942999999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.349019999999996`, 15.942999999999984`}, {60.349019999999996`, 
          16.725819999999985`}, {59.714439999999996`, 17.360399999999984`}, {
          58.93162, 17.360399999999984`}, {58.148779999999995`, 
          17.360399999999984`}, {57.5142, 16.725819999999985`}, {57.5142, 
          15.942999999999984`}, {57.5142, 15.160179999999984`}, {
          58.148779999999995`, 14.525599999999983`}, {58.93162, 
          14.525599999999983`}, {59.714439999999996`, 14.525599999999983`}, {
          60.349019999999996`, 15.160179999999984`}, {60.349019999999996`, 
          15.942999999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.93162, 15.942999999999984`}, {
          87.27842000000001, 15.942999999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.69584, 15.942999999999984`}, {88.69584, 16.725819999999985`}, {
          88.06124, 17.360399999999984`}, {87.27842000000001, 
          17.360399999999984`}, {86.49560000000001, 17.360399999999984`}, {
          85.86099999999999, 16.725819999999985`}, {85.86099999999999, 
          15.942999999999984`}, {85.86099999999999, 15.160179999999984`}, {
          86.49560000000001, 14.525599999999983`}, {87.27842000000001, 
          14.525599999999983`}, {88.06124, 14.525599999999983`}, {88.69584, 
          15.160179999999984`}, {88.69584, 15.942999999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.27842000000001, 
          15.942999999999984`}, {115.62524, 15.942999999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04264, 15.942999999999984`}, {117.04264, 16.725819999999985`}, {
          116.40805999999999`, 17.360399999999984`}, {115.62524, 
          17.360399999999984`}, {114.8424, 17.360399999999984`}, {
          114.20782000000001`, 16.725819999999985`}, {114.20782000000001`, 
          15.942999999999984`}, {114.20782000000001`, 15.160179999999984`}, {
          114.8424, 14.525599999999983`}, {115.62524, 14.525599999999983`}, {
          116.40805999999999`, 14.525599999999983`}, {117.04264, 
          15.160179999999984`}, {117.04264, 15.942999999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62524, 15.942999999999984`}, {
          143.97204, 1.7696099999999841`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62524, 15.942999999999984`}, {
          143.97204, 15.942999999999984`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62524, 15.942999999999984`}, {
          143.97204, 30.11638999999998}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38946, 1.7696099999999841`}, {145.38946, 2.552439999999983}, {
          144.75485999999998`, 3.187029999999984}, {143.97204, 
          3.187029999999984}, {143.18922000000003`, 3.187029999999984}, {
          142.55462, 2.552439999999983}, {142.55462, 1.7696099999999841`}, {
          142.55462, 0.9867799999999836}, {143.18922000000003`, 
          0.35219999999998386`}, {143.97204, 0.35219999999998386`}, {
          144.75485999999998`, 0.35219999999998386`}, {145.38946, 
          0.9867799999999836}, {145.38946, 1.7696099999999841`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38946, 15.942999999999984`}, {145.38946, 16.725819999999985`}, {
          144.75485999999998`, 17.360399999999984`}, {143.97204, 
          17.360399999999984`}, {143.18922000000003`, 17.360399999999984`}, {
          142.55462, 16.725819999999985`}, {142.55462, 15.942999999999984`}, {
          142.55462, 15.160179999999984`}, {143.18922000000003`, 
          14.525599999999983`}, {143.97204, 14.525599999999983`}, {
          144.75485999999998`, 14.525599999999983`}, {145.38946, 
          15.160179999999984`}, {145.38946, 15.942999999999984`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38946, 30.11638999999998}, {145.38946, 30.899219999999985`}, {
          144.75485999999998`, 31.533799999999985`}, {143.97204, 
          31.533799999999985`}, {143.18922000000003`, 31.533799999999985`}, {
          142.55462, 30.899219999999985`}, {142.55462, 30.11638999999998}, {
          142.55462, 29.333559999999984`}, {143.18922000000003`, 
          28.69896999999998}, {143.97204, 28.69896999999998}, {
          144.75485999999998`, 28.69896999999998}, {145.38946, 
          29.333559999999984`}, {145.38946, 30.11638999999998}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97204, 1.7696099999999841`}, {
          172.31886, 1.7696099999999841`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97204, 15.942999999999984`}, {
          172.31886, 15.942999999999984`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97204, 30.11638999999998}, {
          172.31886, 30.11638999999998}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.73628000000002`, 1.7696099999999841`}, {173.73628000000002`, 
          2.552439999999983}, {173.10168, 3.187029999999984}, {172.31886, 
          3.187029999999984}, {171.53602, 3.187029999999984}, {170.90144, 
          2.552439999999983}, {170.90144, 1.7696099999999841`}, {170.90144, 
          0.9867799999999836}, {171.53602, 0.35219999999998386`}, {172.31886, 
          0.35219999999998386`}, {173.10168, 0.35219999999998386`}, {
          173.73628000000002`, 0.9867799999999836}, {173.73628000000002`, 
          1.7696099999999841`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.73628000000002`, 15.942999999999984`}, {173.73628000000002`, 
          16.725819999999985`}, {173.10168, 17.360399999999984`}, {172.31886, 
          17.360399999999984`}, {171.53602, 17.360399999999984`}, {170.90144, 
          16.725819999999985`}, {170.90144, 15.942999999999984`}, {170.90144, 
          15.160179999999984`}, {171.53602, 14.525599999999983`}, {172.31886, 
          14.525599999999983`}, {173.10168, 14.525599999999983`}, {
          173.73628000000002`, 15.160179999999984`}, {173.73628000000002`, 
          15.942999999999984`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.73628000000002`, 30.11638999999998}, {173.73628000000002`, 
          30.899219999999985`}, {173.10168, 31.533799999999985`}, {172.31886, 
          31.533799999999985`}, {171.53602, 31.533799999999985`}, {170.90144, 
          30.899219999999985`}, {170.90144, 30.11638999999998}, {170.90144, 
          29.333559999999984`}, {171.53602, 28.69896999999998}, {172.31886, 
          28.69896999999998}, {173.10168, 28.69896999999998}, {
          173.73628000000002`, 29.333559999999984`}, {173.73628000000002`, 
          30.11638999999998}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31886, 1.7696099999999841`}, {
          200.66566, 8.856309999999983}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31886, 15.942999999999984`}, {
          200.66566, 23.029689999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08308, 8.856309999999983}, {202.08308, 9.639139999999983}, {
          201.44848, 10.273729999999983`}, {200.66566, 10.273729999999983`}, {
          199.88284, 10.273729999999983`}, {199.24824, 9.639139999999983}, {
          199.24824, 8.856309999999983}, {199.24824, 8.073499999999985}, {
          199.88284, 7.438899999999984}, {200.66566, 7.438899999999984}, {
          201.44848, 7.438899999999984}, {202.08308, 8.073499999999985}, {
          202.08308, 8.856309999999983}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08308, 23.029689999999984`}, {202.08308, 23.812499999999982`}, {
          201.44848, 24.447099999999985`}, {200.66566, 24.447099999999985`}, {
          199.88284, 24.447099999999985`}, {199.24824, 23.812499999999982`}, {
          199.24824, 23.029689999999984`}, {199.24824, 22.246859999999984`}, {
          199.88284, 21.612269999999985`}, {200.66566, 21.612269999999985`}, {
          201.44848, 21.612269999999985`}, {202.08308, 22.246859999999984`}, {
          202.08308, 23.029689999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66566, 8.856309999999983}, {
          229.01247999999998`, 8.856309999999983}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66566, 23.029689999999984`}, {
          229.01247999999998`, 23.029689999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.4299, 8.856309999999983}, {230.4299, 9.639139999999983}, {
          229.79530000000003`, 10.273729999999983`}, {229.01247999999998`, 
          10.273729999999983`}, {228.22964000000002`, 10.273729999999983`}, {
          227.59506000000002`, 9.639139999999983}, {227.59506000000002`, 
          8.856309999999983}, {227.59506000000002`, 8.073499999999985}, {
          228.22964000000002`, 7.438899999999984}, {229.01247999999998`, 
          7.438899999999984}, {229.79530000000003`, 7.438899999999984}, {
          230.4299, 8.073499999999985}, {230.4299, 8.856309999999983}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.4299, 23.029689999999984`}, {230.4299, 23.812499999999982`}, {
          229.79530000000003`, 24.447099999999985`}, {229.01247999999998`, 
          24.447099999999985`}, {228.22964000000002`, 24.447099999999985`}, {
          227.59506000000002`, 23.812499999999982`}, {227.59506000000002`, 
          23.029689999999984`}, {227.59506000000002`, 22.246859999999984`}, {
          228.22964000000002`, 21.612269999999985`}, {229.01247999999998`, 
          21.612269999999985`}, {229.79530000000003`, 21.612269999999985`}, {
          230.4299, 22.246859999999984`}, {230.4299, 23.029689999999984`}}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.2379999999999995`, 
          15.942999999999984`}, {2.2379999999999995`, 20.667599999999982`}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.93162, 15.942999999999984`}, {
          58.93162, 20.667599999999982`}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62524, 15.942999999999984`}, {
          115.62524, 20.667599999999982`}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{172.31886, 1.7696099999999841`}, {
          168.41055999999998`, 5.677909999999983}, {168.41055999999998`, 
          12.034719999999984`}, {172.31886, 15.942999999999984`}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31886, 30.11638999999998}, {
          172.31886, 34.84099999999998}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.01247999999998`, 
          8.856309999999983}, {225.10418, 12.764609999999983`}, {225.10418, 
          19.121389999999984`}, {229.01247999999998`, 23.029689999999984`}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{231., 35.},
       PlotRange->{{0., 231.}, {0., 35.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited], 
     StyleBox[
      GraphicsBox[
       {Thickness[0.004329004329004329], 
        {Thickness[0.0017251082251082252`], JoinForm[{"Miter", 10.}], 
         EdgeForm[{Thickness[0.0017251082251082252`], 
         JoinForm[{"Miter", 10.}]}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          3.6553999999999993`, 15.942999999999984`}, {3.6553999999999993`, 
          16.725819999999985`}, {3.0208199999999996`, 17.360399999999984`}, {
          2.2379999999999995`, 17.360399999999984`}, {1.4551799999999995`, 
          17.360399999999984`}, {0.8205999999999998, 16.725819999999985`}, {
          0.8205999999999998, 15.942999999999984`}, {0.8205999999999998, 
          15.160179999999984`}, {1.4551799999999995`, 14.525599999999983`}, {
          2.2379999999999995`, 14.525599999999983`}, {3.0208199999999996`, 
          14.525599999999983`}, {3.6553999999999993`, 15.160179999999984`}, {
          3.6553999999999993`, 15.942999999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.2379999999999995`, 
          15.942999999999984`}, {30.5848, 15.942999999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          32.002219999999994`, 15.942999999999984`}, {32.002219999999994`, 
          16.725819999999985`}, {31.36762, 17.360399999999984`}, {30.5848, 
          17.360399999999984`}, {29.80198, 17.360399999999984`}, {
          29.167379999999998`, 16.725819999999985`}, {29.167379999999998`, 
          15.942999999999984`}, {29.167379999999998`, 15.160179999999984`}, {
          29.80198, 14.525599999999983`}, {30.5848, 14.525599999999983`}, {
          31.36762, 14.525599999999983`}, {32.002219999999994`, 
          15.160179999999984`}, {32.002219999999994`, 15.942999999999984`}}}],
          JoinedCurveBox[{{{0, 2, 0}}}, {{{30.5848, 15.942999999999984`}, {
          58.93162, 15.942999999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          60.349019999999996`, 15.942999999999984`}, {60.349019999999996`, 
          16.725819999999985`}, {59.714439999999996`, 17.360399999999984`}, {
          58.93162, 17.360399999999984`}, {58.148779999999995`, 
          17.360399999999984`}, {57.5142, 16.725819999999985`}, {57.5142, 
          15.942999999999984`}, {57.5142, 15.160179999999984`}, {
          58.148779999999995`, 14.525599999999983`}, {58.93162, 
          14.525599999999983`}, {59.714439999999996`, 14.525599999999983`}, {
          60.349019999999996`, 15.160179999999984`}, {60.349019999999996`, 
          15.942999999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.93162, 15.942999999999984`}, {
          87.27842000000001, 15.942999999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          88.69584, 15.942999999999984`}, {88.69584, 16.725819999999985`}, {
          88.06124, 17.360399999999984`}, {87.27842000000001, 
          17.360399999999984`}, {86.49560000000001, 17.360399999999984`}, {
          85.86099999999999, 16.725819999999985`}, {85.86099999999999, 
          15.942999999999984`}, {85.86099999999999, 15.160179999999984`}, {
          86.49560000000001, 14.525599999999983`}, {87.27842000000001, 
          14.525599999999983`}, {88.06124, 14.525599999999983`}, {88.69584, 
          15.160179999999984`}, {88.69584, 15.942999999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{87.27842000000001, 
          15.942999999999984`}, {115.62524, 15.942999999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          117.04264, 15.942999999999984`}, {117.04264, 16.725819999999985`}, {
          116.40805999999999`, 17.360399999999984`}, {115.62524, 
          17.360399999999984`}, {114.8424, 17.360399999999984`}, {
          114.20782000000001`, 16.725819999999985`}, {114.20782000000001`, 
          15.942999999999984`}, {114.20782000000001`, 15.160179999999984`}, {
          114.8424, 14.525599999999983`}, {115.62524, 14.525599999999983`}, {
          116.40805999999999`, 14.525599999999983`}, {117.04264, 
          15.160179999999984`}, {117.04264, 15.942999999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62524, 15.942999999999984`}, {
          143.97204, 1.7696099999999841`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62524, 15.942999999999984`}, {
          143.97204, 15.942999999999984`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62524, 15.942999999999984`}, {
          143.97204, 30.11638999999998}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38946, 1.7696099999999841`}, {145.38946, 2.552439999999983}, {
          144.75485999999998`, 3.187029999999984}, {143.97204, 
          3.187029999999984}, {143.18922000000003`, 3.187029999999984}, {
          142.55462, 2.552439999999983}, {142.55462, 1.7696099999999841`}, {
          142.55462, 0.9867799999999836}, {143.18922000000003`, 
          0.35219999999998386`}, {143.97204, 0.35219999999998386`}, {
          144.75485999999998`, 0.35219999999998386`}, {145.38946, 
          0.9867799999999836}, {145.38946, 1.7696099999999841`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38946, 15.942999999999984`}, {145.38946, 16.725819999999985`}, {
          144.75485999999998`, 17.360399999999984`}, {143.97204, 
          17.360399999999984`}, {143.18922000000003`, 17.360399999999984`}, {
          142.55462, 16.725819999999985`}, {142.55462, 15.942999999999984`}, {
          142.55462, 15.160179999999984`}, {143.18922000000003`, 
          14.525599999999983`}, {143.97204, 14.525599999999983`}, {
          144.75485999999998`, 14.525599999999983`}, {145.38946, 
          15.160179999999984`}, {145.38946, 15.942999999999984`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          145.38946, 30.11638999999998}, {145.38946, 30.899219999999985`}, {
          144.75485999999998`, 31.533799999999985`}, {143.97204, 
          31.533799999999985`}, {143.18922000000003`, 31.533799999999985`}, {
          142.55462, 30.899219999999985`}, {142.55462, 30.11638999999998}, {
          142.55462, 29.333559999999984`}, {143.18922000000003`, 
          28.69896999999998}, {143.97204, 28.69896999999998}, {
          144.75485999999998`, 28.69896999999998}, {145.38946, 
          29.333559999999984`}, {145.38946, 30.11638999999998}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97204, 1.7696099999999841`}, {
          172.31886, 1.7696099999999841`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97204, 15.942999999999984`}, {
          172.31886, 15.942999999999984`}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{143.97204, 30.11638999999998}, {
          172.31886, 30.11638999999998}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.73628000000002`, 1.7696099999999841`}, {173.73628000000002`, 
          2.552439999999983}, {173.10168, 3.187029999999984}, {172.31886, 
          3.187029999999984}, {171.53602, 3.187029999999984}, {170.90144, 
          2.552439999999983}, {170.90144, 1.7696099999999841`}, {170.90144, 
          0.9867799999999836}, {171.53602, 0.35219999999998386`}, {172.31886, 
          0.35219999999998386`}, {173.10168, 0.35219999999998386`}, {
          173.73628000000002`, 0.9867799999999836}, {173.73628000000002`, 
          1.7696099999999841`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.73628000000002`, 15.942999999999984`}, {173.73628000000002`, 
          16.725819999999985`}, {173.10168, 17.360399999999984`}, {172.31886, 
          17.360399999999984`}, {171.53602, 17.360399999999984`}, {170.90144, 
          16.725819999999985`}, {170.90144, 15.942999999999984`}, {170.90144, 
          15.160179999999984`}, {171.53602, 14.525599999999983`}, {172.31886, 
          14.525599999999983`}, {173.10168, 14.525599999999983`}, {
          173.73628000000002`, 15.160179999999984`}, {173.73628000000002`, 
          15.942999999999984`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          173.73628000000002`, 30.11638999999998}, {173.73628000000002`, 
          30.899219999999985`}, {173.10168, 31.533799999999985`}, {172.31886, 
          31.533799999999985`}, {171.53602, 31.533799999999985`}, {170.90144, 
          30.899219999999985`}, {170.90144, 30.11638999999998}, {170.90144, 
          29.333559999999984`}, {171.53602, 28.69896999999998}, {172.31886, 
          28.69896999999998}, {173.10168, 28.69896999999998}, {
          173.73628000000002`, 29.333559999999984`}, {173.73628000000002`, 
          30.11638999999998}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31886, 1.7696099999999841`}, {
          200.66566, 8.856309999999983}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31886, 15.942999999999984`}, {
          200.66566, 23.029689999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08308, 8.856309999999983}, {202.08308, 9.639139999999983}, {
          201.44848, 10.273729999999983`}, {200.66566, 10.273729999999983`}, {
          199.88284, 10.273729999999983`}, {199.24824, 9.639139999999983}, {
          199.24824, 8.856309999999983}, {199.24824, 8.073499999999985}, {
          199.88284, 7.438899999999984}, {200.66566, 7.438899999999984}, {
          201.44848, 7.438899999999984}, {202.08308, 8.073499999999985}, {
          202.08308, 8.856309999999983}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          202.08308, 23.029689999999984`}, {202.08308, 23.812499999999982`}, {
          201.44848, 24.447099999999985`}, {200.66566, 24.447099999999985`}, {
          199.88284, 24.447099999999985`}, {199.24824, 23.812499999999982`}, {
          199.24824, 23.029689999999984`}, {199.24824, 22.246859999999984`}, {
          199.88284, 21.612269999999985`}, {200.66566, 21.612269999999985`}, {
          201.44848, 21.612269999999985`}, {202.08308, 22.246859999999984`}, {
          202.08308, 23.029689999999984`}}}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66566, 8.856309999999983}, {
          229.01247999999998`, 8.856309999999983}}},
          CurveClosed->{0}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{200.66566, 23.029689999999984`}, {
          229.01247999999998`, 23.029689999999984`}}},
          CurveClosed->{0}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.4299, 8.856309999999983}, {230.4299, 9.639139999999983}, {
          229.79530000000003`, 10.273729999999983`}, {229.01247999999998`, 
          10.273729999999983`}, {228.22964000000002`, 10.273729999999983`}, {
          227.59506000000002`, 9.639139999999983}, {227.59506000000002`, 
          8.856309999999983}, {227.59506000000002`, 8.073499999999985}, {
          228.22964000000002`, 7.438899999999984}, {229.01247999999998`, 
          7.438899999999984}, {229.79530000000003`, 7.438899999999984}, {
          230.4299, 8.073499999999985}, {230.4299, 8.856309999999983}}}], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
          230.4299, 23.029689999999984`}, {230.4299, 23.812499999999982`}, {
          229.79530000000003`, 24.447099999999985`}, {229.01247999999998`, 
          24.447099999999985`}, {228.22964000000002`, 24.447099999999985`}, {
          227.59506000000002`, 23.812499999999982`}, {227.59506000000002`, 
          23.029689999999984`}, {227.59506000000002`, 22.246859999999984`}, {
          228.22964000000002`, 21.612269999999985`}, {229.01247999999998`, 
          21.612269999999985`}, {229.79530000000003`, 21.612269999999985`}, {
          230.4299, 22.246859999999984`}, {230.4299, 23.029689999999984`}}}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{2.2379999999999995`, 
          15.942999999999984`}, {2.2379999999999995`, 20.667599999999982`}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{58.93162, 15.942999999999984`}, {
          58.93162, 20.667599999999982`}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{115.62524, 15.942999999999984`}, {
          115.62524, 20.667599999999982`}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{172.31886, 1.7696099999999841`}, {
          168.41055999999998`, 5.677909999999983}, {168.41055999999998`, 
          12.034719999999984`}, {172.31886, 15.942999999999984`}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{0, 2, 0}}}, {{{172.31886, 30.11638999999998}, {
          172.31886, 34.84099999999998}}},
          CurveClosed->{0}]}, 
        {RGBColor[1., 0., 0.], Thickness[0.0034502597402597396`], Opacity[1.],
          JoinForm[{"Miter", 10.}], 
         JoinedCurveBox[{{{1, 4, 3}}}, {{{229.01247999999998`, 
          8.856309999999983}, {225.10418, 12.764609999999983`}, {225.10418, 
          19.121389999999984`}, {229.01247999999998`, 23.029689999999984`}}},
          CurveClosed->{0}]}},
       AspectRatio->Automatic,
       ImageSize->{231., 35.},
       PlotRange->{{0., 231.}, {0., 35.}}],
      StripOnInput->False,
      Magnification->0.7 Inherited]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.585448258274654*^9, 3.585449103127975*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"FindFusionRules", "[", "G4442", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.58544910557267*^9, 3.585449111245617*^9}, {
  3.5854491806579027`*^9, 3.5854491851287518`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.585449141078858*^9, 3.5854497170789747`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"AnnularHoms", "[", "G4442", "]"}]}]], "Input",
 CellChangeTimes->{{3.585449116083866*^9, 3.585449123514449*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"8", "6", "12", "3", "3", "4", "2", "2", "7", "7", "11", "4", "4", "5",
        "1", "1"},
      {"6", "26", "52", "17", "17", "12", "3", "3", "7", "25", "53", "16", 
       "16", "11", "4", "4"},
      {"12", "52", "164", "52", "52", "36", "12", "12", "11", "53", "163", 
       "53", "53", "37", "11", "11"},
      {"3", "17", "52", "26", "17", "12", "6", "3", "4", "16", "53", "16", 
       "25", "11", "4", "7"},
      {"3", "17", "52", "17", "26", "12", "3", "6", "4", "16", "53", "25", 
       "16", "11", "7", "4"},
      {"4", "12", "36", "12", "12", "20", "4", "4", "5", "11", "37", "11", 
       "11", "19", "5", "5"},
      {"2", "3", "12", "6", "3", "4", "8", "2", "1", "4", "11", "4", "7", "5",
        "1", "7"},
      {"2", "3", "12", "3", "6", "4", "2", "8", "1", "4", "11", "7", "4", "5",
        "7", "1"},
      {"7", "7", "11", "4", "4", "5", "1", "1", "8", "6", "12", "3", "3", "4",
        "2", "2"},
      {"7", "25", "53", "16", "16", "11", "4", "4", "6", "26", "52", "17", 
       "17", "12", "3", "3"},
      {"11", "53", "163", "53", "53", "37", "11", "11", "12", "52", "164", 
       "52", "52", "36", "12", "12"},
      {"4", "16", "53", "16", "25", "11", "4", "7", "3", "17", "52", "26", 
       "17", "12", "6", "3"},
      {"4", "16", "53", "25", "16", "11", "7", "4", "3", "17", "52", "17", 
       "26", "12", "3", "6"},
      {"5", "11", "37", "11", "11", "19", "5", "5", "4", "12", "36", "12", 
       "12", "20", "4", "4"},
      {"1", "4", "11", "4", "7", "5", "1", "7", "2", "3", "12", "6", "3", "4",
        "8", "2"},
      {"1", "4", "11", "7", "4", "5", "7", "1", "2", "3", "12", "3", "6", "4",
        "2", "8"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "}"}]], "Output",
 CellChangeTimes->{3.5854491421246023`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RankReduction", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AnnularHoms", "[", "G4442", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", 
   RowBox[{
    RowBox[{"DimensionData", "[", 
     RowBox[{"G4442", ",", 
      SqrtBox["5"]}], "]"}], "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585449304945058*^9, 3.585449315177744*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "8", ",", "2", ",", "2", ",", "7", ",", "4", ",", "6", ",", "3", ",", 
       "3", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "8", ",", "2", ",", "1", ",", "4", ",", "3", ",", "6", ",", 
       "3", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "8", ",", "1", ",", "4", ",", "3", ",", "3", ",", 
       "6", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "1", ",", "1", ",", "8", ",", "5", ",", "7", ",", "4", ",", 
       "4", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "4", ",", "4", ",", "5", ",", "20", ",", "12", ",", "12", ",",
        "12", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "3", ",", "3", ",", "7", ",", "12", ",", "26", ",", "17", ",",
        "17", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "3", ",", "4", ",", "12", ",", "17", ",", "26", ",",
        "17", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "3", ",", "6", ",", "4", ",", "12", ",", "17", ",", "17", ",",
        "26", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "12", ",", "12", ",", "11", ",", "36", ",", "52", ",", "52", 
       ",", "52", ",", "164"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "3", ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["5"], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["5"], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["5"], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["5"], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "3", ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["5"], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["5"], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["5"], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         SqrtBox["5"], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "3"}], "}"}]}], "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.585449316599547*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dynamic", "[", "numberOfColumnsToCheck", "]"}]], "Input",
 CellChangeTimes->{{3.585449722157197*^9, 3.585449725534175*^9}}],

Cell[BoxData[
 DynamicBox[ToBoxes[$CellContext`numberOfColumnsToCheck, StandardForm],
  ImageSizeCache->{8., {1., 9.}}]], "Output",
 CellChangeTimes->{3.5854497263557873`*^9, 3.5854500735471087`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AnnularHoms", "[", "G4442", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", 
   RowBox[{"DimensionData", "[", 
    RowBox[{"G4442", ",", 
     SqrtBox["5"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.58544916189904*^9, 3.585449169896514*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.5854500671945333`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dynamic", "[", 
  RowBox[{"TableForm", "[", "latestColumn", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.585445420070202*^9, 3.5854454275654078`*^9}, {
  3.585450068974681*^9, 3.585450071721607*^9}}],

Cell[BoxData[
 DynamicBox[ToBoxes[
   TableForm[$CellContext`latestColumn], StandardForm],
  ImageSizeCache->{183., {11.625, 17.375}}]], "Output",
 CellChangeTimes->{3.585445428195956*^9, 3.5854459222533073`*^9, 
  3.5854497209058657`*^9, 3.5854500721419153`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"g", "=", 
   RowBox[{
   "GraphFromString", "[", "\"\<bwd1v1p1v2x1p0x1duals1v1x2\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5856253826965847`*^9, 3.585625455491441*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.011235955056179775`], 
   {Thickness[0.0044775280898876405`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.521479999999999, 16.219099999999997`}, {3.521479999999999, 17.002}, {
     2.8867200000000004`, 17.636300000000002`}, {2.1039100000000004`, 
     17.636300000000002`}, {1.3210899999999999`, 17.636300000000002`}, {
     0.6867189999999999, 17.002}, {0.6867189999999999, 16.219099999999997`}, {
     0.6867189999999999, 15.436299999999997`}, {1.3210899999999999`, 
     14.8016}, {2.1039100000000004`, 14.8016}, {2.8867200000000004`, 
     14.8016}, {3.521479999999999, 15.436299999999997`}, {3.521479999999999, 
     16.219099999999997`}}}]}, 
   {Thickness[0.0044775280898876405`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.521479999999999, 16.219099999999997`}, {3.521479999999999, 17.002}, {
     2.8867200000000004`, 17.636300000000002`}, {2.1039100000000004`, 
     17.636300000000002`}, {1.3210899999999999`, 17.636300000000002`}, {
     0.6867189999999999, 17.002}, {0.6867189999999999, 16.219099999999997`}, {
     0.6867189999999999, 15.436299999999997`}, {1.3210899999999999`, 
     14.8016}, {2.1039100000000004`, 14.8016}, {2.8867200000000004`, 
     14.8016}, {3.521479999999999, 15.436299999999997`}, {3.521479999999999, 
     16.219099999999997`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1039100000000004`, 
     16.219099999999997`}, {30.4508, 16.219099999999997`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.868399999999998`, 16.219099999999997`}, {31.868399999999998`, 
     17.002}, {31.233599999999992`, 17.636300000000002`}, {30.4508, 
     17.636300000000002`}, {29.667999999999996`, 17.636300000000002`}, {
     29.033199999999994`, 17.002}, {29.033199999999994`, 
     16.219099999999997`}, {29.033199999999994`, 15.436299999999997`}, {
     29.667999999999996`, 14.8016}, {30.4508, 14.8016}, {31.233599999999992`, 
     14.8016}, {31.868399999999998`, 15.436299999999997`}, {
     31.868399999999998`, 16.219099999999997`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.868399999999998`, 16.219099999999997`}, {31.868399999999998`, 
     17.002}, {31.233599999999992`, 17.636300000000002`}, {30.4508, 
     17.636300000000002`}, {29.667999999999996`, 17.636300000000002`}, {
     29.033199999999994`, 17.002}, {29.033199999999994`, 
     16.219099999999997`}, {29.033199999999994`, 15.436299999999997`}, {
     29.667999999999996`, 14.8016}, {30.4508, 14.8016}, {31.233599999999992`, 
     14.8016}, {31.868399999999998`, 15.436299999999997`}, {
     31.868399999999998`, 16.219099999999997`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.4508, 16.219099999999997`}, {
     58.79769999999999, 2.0456999999999996`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.4508, 16.219099999999997`}, {
     58.79769999999999, 30.392599999999987`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      2.0456999999999996`}, {60.2148, 2.8285199999999993`}, {59.5805, 
     3.462890000000001}, {58.79769999999999, 3.462890000000001}, {
     58.01480000000001, 3.462890000000001}, {57.3801, 2.8285199999999993`}, {
     57.3801, 2.0456999999999996`}, {57.3801, 1.2628899999999996`}, {
     58.01480000000001, 0.628125}, {58.79769999999999, 0.628125}, {59.5805, 
     0.628125}, {60.2148, 1.2628899999999996`}, {60.2148, 
     2.0456999999999996`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      2.0456999999999996`}, {60.2148, 2.8285199999999993`}, {59.5805, 
     3.462890000000001}, {58.79769999999999, 3.462890000000001}, {
     58.01480000000001, 3.462890000000001}, {57.3801, 2.8285199999999993`}, {
     57.3801, 2.0456999999999996`}, {57.3801, 1.2628899999999996`}, {
     58.01480000000001, 0.628125}, {58.79769999999999, 0.628125}, {59.5805, 
     0.628125}, {60.2148, 1.2628899999999996`}, {60.2148, 
     2.0456999999999996`}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      30.392599999999987`}, {60.2148, 31.175399999999996`}, {59.5805, 
     31.809799999999992`}, {58.79769999999999, 31.809799999999992`}, {
     58.01480000000001, 31.809799999999992`}, {57.3801, 
     31.175399999999996`}, {57.3801, 30.392599999999987`}, {57.3801, 
     29.609399999999994`}, {58.01480000000001, 28.974999999999994`}, {
     58.79769999999999, 28.974999999999994`}, {59.5805, 
     28.974999999999994`}, {60.2148, 29.609399999999994`}, {60.2148, 
     30.392599999999987`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      30.392599999999987`}, {60.2148, 31.175399999999996`}, {59.5805, 
     31.809799999999992`}, {58.79769999999999, 31.809799999999992`}, {
     58.01480000000001, 31.809799999999992`}, {57.3801, 
     31.175399999999996`}, {57.3801, 30.392599999999987`}, {57.3801, 
     29.609399999999994`}, {58.01480000000001, 28.974999999999994`}, {
     58.79769999999999, 28.974999999999994`}, {59.5805, 
     28.974999999999994`}, {60.2148, 29.609399999999994`}, {60.2148, 
     30.392599999999987`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     2.0456999999999996`}, {87.1445, 2.0456999999999996`}}},
     CurveClosed->{0}]}, 
   {Thickness[0.0044775280898876405`], 
    FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
     0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
      1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4m1d/y6EvA10+LR54utlQZIO+v+2qZ/QD3II
nsiV3J0s69CyYHHo3IlBDmK5fcXRWYoO+29Uf3TdHuTQfL9N4n2VEpx/w335
OpsSFTg/0/KC89rNag67jIV59OuDHNTW/mg75K7hUBxwyEfbGMHfyVx6aveb
QDj/ai1D0Ox9gQ6n+n+Irm5Qg/OVpO46vjmuAuefy5+RMWGTskNCmb/cvzsI
fjj3G8OT9xD80zetF6u+RPDvCPpxx/0LdPDIffRk3xsE/8HtL+n/N6sg5Jfe
uLjDSNUhe0/J5IzPgQ5cAqzGyzaoOkS1JGkb3EPw5yX8L/W7ieAvDXqTIXMD
wV+31z808Fqgg8qNHf/urlZ1SE41+bTySaBD7cbvj7g/qjl03Eh4aMMW5JBQ
oXry80p1B2/7h2/StBB83+zLN8SSEfzXli9rH9cC4yPvp4eXgBqc391lMXdJ
kQqcr7EjIvDwXSWHvnM/Nc/FBTkE1dQ4lfkpOuRccTZZZBPksEvvzwMbUQUH
Qz492eqjgQ7LV6Zm/90hDg/fWc9kl2d4IvgbPeuOrDdB8H8/3puV6iTmMPvU
og2LlwbB+bD490sSiNhpLOuQ7h3m2rEcwV+0p39x4ZIgB+fVk41FGGQcLD06
Pn2dH+RQojL9/wQ7KYf1Wr/XnZgZ5OCRtTDl02JJB+lFXPVpU4Pg6dMz4/TO
L9kI/kT3AmXTOAQfPT0DAPeeUqg=
     "]]}, 
   {Thickness[0.0044775280898876405`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     30.392599999999987`}, {87.1445, 2.0456999999999996`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     30.392599999999987`}, {87.1445, 30.392599999999987`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 2.0456999999999996`}, {88.56169999999999, 
     2.8285199999999993`}, {87.9273, 3.462890000000001}, {87.1445, 
     3.462890000000001}, {86.36169999999998, 3.462890000000001}, {85.727, 
     2.8285199999999993`}, {85.727, 2.0456999999999996`}, {85.727, 
     1.2628899999999996`}, {86.36169999999998, 0.628125}, {87.1445, 
     0.628125}, {87.9273, 0.628125}, {88.56169999999999, 
     1.2628899999999996`}, {88.56169999999999, 2.0456999999999996`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 2.0456999999999996`}, {88.56169999999999, 
     2.8285199999999993`}, {87.9273, 3.462890000000001}, {87.1445, 
     3.462890000000001}, {86.36169999999998, 3.462890000000001}, {85.727, 
     2.8285199999999993`}, {85.727, 2.0456999999999996`}, {85.727, 
     1.2628899999999996`}, {86.36169999999998, 0.628125}, {87.1445, 
     0.628125}, {87.9273, 0.628125}, {88.56169999999999, 
     1.2628899999999996`}, {88.56169999999999, 2.0456999999999996`}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 30.392599999999987`}, {88.56169999999999, 
     31.175399999999996`}, {87.9273, 31.809799999999992`}, {87.1445, 
     31.809799999999992`}, {86.36169999999998, 31.809799999999992`}, {85.727, 
     31.175399999999996`}, {85.727, 30.392599999999987`}, {85.727, 
     29.609399999999994`}, {86.36169999999998, 28.974999999999994`}, {87.1445,
      28.974999999999994`}, {87.9273, 28.974999999999994`}, {
     88.56169999999999, 29.609399999999994`}, {88.56169999999999, 
     30.392599999999987`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 30.392599999999987`}, {88.56169999999999, 
     31.175399999999996`}, {87.9273, 31.809799999999992`}, {87.1445, 
     31.809799999999992`}, {86.36169999999998, 31.809799999999992`}, {85.727, 
     31.175399999999996`}, {85.727, 30.392599999999987`}, {85.727, 
     29.609399999999994`}, {86.36169999999998, 28.974999999999994`}, {87.1445,
      28.974999999999994`}, {87.9273, 28.974999999999994`}, {
     88.56169999999999, 29.609399999999994`}, {88.56169999999999, 
     30.392599999999987`}}},
     CurveClosed->{1}]}, 
   {RGBColor[1., 0., 0.], Thickness[0.008955168539325844], Opacity[1.], 
    JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1039100000000004`, 
     16.219099999999997`}, {2.1039100000000004`, 25.668000000000003`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     2.0456999999999996`}, {58.79769999999999, 11.494500000000002`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     30.392599999999987`}, {58.79769999999999, 39.841}}},
     CurveClosed->{0}]}},
  AspectRatio->Automatic,
  ImageSize->{89., 40.},
  PlotRange->{{0., 89.}, {0., 40.}}]], "Output",
 CellChangeTimes->{{3.585625435855438*^9, 3.585625456740592*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{"g", ",", "g"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.585625462158942*^9, 3.585625464198666*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"FindFusionRules", "[", "G", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.585625466318246*^9, 3.58562547270354*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.585625473345211*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularHoms", "[", "G", "]"}]], "Input",
 CellChangeTimes->{3.585625479893284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "15", ",", "9", ",", "3", ",", "15", ",", "9"}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "9", ",", "9", ",", "3", ",", "9", ",", "9"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "15", ",", "9", ",", "3", ",", "15", ",", "9"}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "9", ",", "9", ",", "3", ",", "9", ",", "9"}], "}"}]}],
    "}"}], "}"}]], "Output",
 CellChangeTimes->{3.585625480277801*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"GlobalEvenDimension", "[", 
   RowBox[{"g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.585625488645644*^9, 3.585625504746883*^9}}],

Cell[BoxData[
 RowBox[{"12", "+", 
  RowBox[{"6", " ", 
   SqrtBox["3"]}]}]], "Output",
 CellChangeTimes->{{3.585625495585824*^9, 3.585625505197077*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AnnularHoms", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", 
   RowBox[{"DimensionData", "[", 
    RowBox[{"G", ",", 
     SqrtBox["3"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585625509129612*^9, 3.58562551320389*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "0", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "0", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "3", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "3", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "2", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "2", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "1", ",", "2", ",", "2", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "1", ",", "2", ",", "2", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "1", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
       "0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.58562551409194*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"g", "=", 
   RowBox[{"GraphFromString", "[", "\"\<bwd1v3v1duals1v1\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.585625537025258*^9, 3.585625546554481*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.011235955056179775`], 
   {Thickness[0.0044775280898876405`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.521479999999999, 1.9781199999999997`}, {3.521479999999999, 
     2.7609399999999997`}, {2.8867200000000004`, 3.3953100000000003`}, {
     2.1039100000000004`, 3.3953100000000003`}, {1.3210899999999999`, 
     3.3953100000000003`}, {0.6867189999999999, 2.7609399999999997`}, {
     0.6867189999999999, 1.9781199999999997`}, {0.6867189999999999, 
     1.1953099999999999`}, {1.3210899999999999`, 0.560547}, {
     2.1039100000000004`, 0.560547}, {2.8867200000000004`, 0.560547}, {
     3.521479999999999, 1.1953099999999999`}, {3.521479999999999, 
     1.9781199999999997`}}}]}, 
   {Thickness[0.0044775280898876405`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.521479999999999, 1.9781199999999997`}, {3.521479999999999, 
     2.7609399999999997`}, {2.8867200000000004`, 3.3953100000000003`}, {
     2.1039100000000004`, 3.3953100000000003`}, {1.3210899999999999`, 
     3.3953100000000003`}, {0.6867189999999999, 2.7609399999999997`}, {
     0.6867189999999999, 1.9781199999999997`}, {0.6867189999999999, 
     1.1953099999999999`}, {1.3210899999999999`, 0.560547}, {
     2.1039100000000004`, 0.560547}, {2.8867200000000004`, 0.560547}, {
     3.521479999999999, 1.1953099999999999`}, {3.521479999999999, 
     1.9781199999999997`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1039100000000004`, 
     1.9781199999999997`}, {30.4508, 1.9781199999999997`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.868399999999998`, 1.9781199999999997`}, {31.868399999999998`, 
     2.7609399999999997`}, {31.233599999999992`, 3.3953100000000003`}, {
     30.4508, 3.3953100000000003`}, {29.667999999999996`, 
     3.3953100000000003`}, {29.033199999999994`, 2.7609399999999997`}, {
     29.033199999999994`, 1.9781199999999997`}, {29.033199999999994`, 
     1.1953099999999999`}, {29.667999999999996`, 0.560547}, {30.4508, 
     0.560547}, {31.233599999999992`, 0.560547}, {31.868399999999998`, 
     1.1953099999999999`}, {31.868399999999998`, 1.9781199999999997`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.868399999999998`, 1.9781199999999997`}, {31.868399999999998`, 
     2.7609399999999997`}, {31.233599999999992`, 3.3953100000000003`}, {
     30.4508, 3.3953100000000003`}, {29.667999999999996`, 
     3.3953100000000003`}, {29.033199999999994`, 2.7609399999999997`}, {
     29.033199999999994`, 1.9781199999999997`}, {29.033199999999994`, 
     1.1953099999999999`}, {29.667999999999996`, 0.560547}, {30.4508, 
     0.560547}, {31.233599999999992`, 0.560547}, {31.868399999999998`, 
     1.1953099999999999`}, {31.868399999999998`, 1.9781199999999997`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.4508, 1.9781199999999997`}, {
     58.79769999999999, 1.9781199999999997`}}},
     CurveClosed->{0}]}, 
   {Thickness[0.0044775280898876405`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
     3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
      3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxd1H8s1HEcx/HjYiXMUsQ5u59OfqZWmbLeub6f69eOiFIzJip3TXUpCmH9
8Cs/Uum6U1OWu2Vq/fJjdbRLd8pKKXYO/XBNCJs0uTK6vz6frT+efzz+fr/2
ZiceiUym02g0K0ubLVlbGrws5i3MRjBc+ybYwYYD3SvKUtO+Iuji9JlbijmQ
MJKVUektgl0y8ditES628OQnnVcaH7s01070zkEAismGro6nCLrRiZByvjc8
NM622lHEo9kmaXg7he07EHdQKKEgZ93AQyFNgO28/fWAqoSPbR+a+Kv/Bw+U
nkuvaM9TUBW73SqljAerj9WxbO8SH2qsfPXlHXGIjbm3fYQC65a+Z0FzxPUv
VTRDOR/bYG7sOFPiBSzlN1FVPXFmREQRqiJeFHzOJ1pLwR2tIcxJKoD4ics1
1c4IdJ5GvV2tADKmduX3byRmuNTco2TEzXW7L71/gqBpXwX95Frihs/GwopU
PvYWnWRqPoj4Z0OX9JE9D+ztzq7SXEVgWCk0FfpzgZdnqzx9FEHm4Y7c4yEc
iH4e2nkEIWAdCOwT+3Lgtl9WdomAOM+hwOkak1if39sxNE9hbxV7pUb/Jv6Y
0zM7M0ZBcICp9oIXB/a2Xpe/NVEQOV0pa2ET79BXHRybZGPHJ8R4R2rY8N42
gV4xTpyU6T+cbY2wRelO603BxB/yA9Q51cSFuUJ1ZCcCiWpIRk9mYbfFaYou
jnpgT5yae7yz0BVmBounDRkI5JID/jZJLpBaMKlQbSIucJaL+xYTv5Yt2dZp
ubezyLPAz8kVbJj1EnMeBbA8Y0KT6AY9MWOB0joKoh4E3ecGuIF0pcMLkWVf
G1Sx1QMu7thNm8Ybp2sZ2PLZ8LkJLhP0ZmXEoXsUbJOn/N09zYRA1YI2XhEx
R/bntONh4l/M2TarzRRUl99ofLCfmK5YyLgpZ2DrBtedvzroCqXpIp1PMwXG
o3vcZ4KWwbLv6prjYQhbEfZ9Deonlqs/uRvEItgSFXo95+1ybO1MSr/S6IF9
Ye+HZ1xHFhSv1Tdr5hFoGV1qULDh/3/xD36F2+s=
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      1.9781199999999997`}, {60.2148, 2.7609399999999997`}, {59.5805, 
     3.3953100000000003`}, {58.79769999999999, 3.3953100000000003`}, {
     58.01480000000001, 3.3953100000000003`}, {57.3801, 
     2.7609399999999997`}, {57.3801, 1.9781199999999997`}, {57.3801, 
     1.1953099999999999`}, {58.01480000000001, 0.560547}, {58.79769999999999, 
     0.560547}, {59.5805, 0.560547}, {60.2148, 1.1953099999999999`}, {60.2148,
      1.9781199999999997`}}}]}, 
   {Thickness[0.0044775280898876405`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      1.9781199999999997`}, {60.2148, 2.7609399999999997`}, {59.5805, 
     3.3953100000000003`}, {58.79769999999999, 3.3953100000000003`}, {
     58.01480000000001, 3.3953100000000003`}, {57.3801, 
     2.7609399999999997`}, {57.3801, 1.9781199999999997`}, {57.3801, 
     1.1953099999999999`}, {58.01480000000001, 0.560547}, {58.79769999999999, 
     0.560547}, {59.5805, 0.560547}, {60.2148, 1.1953099999999999`}, {60.2148,
      1.9781199999999997`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     1.9781199999999997`}, {87.1445, 1.9781199999999997`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 1.9781199999999997`}, {88.56169999999999, 
     2.7609399999999997`}, {87.9273, 3.3953100000000003`}, {87.1445, 
     3.3953100000000003`}, {86.36169999999998, 3.3953100000000003`}, {85.727, 
     2.7609399999999997`}, {85.727, 1.9781199999999997`}, {85.727, 
     1.1953099999999999`}, {86.36169999999998, 0.560547}, {87.1445, 
     0.560547}, {87.9273, 0.560547}, {88.56169999999999, 
     1.1953099999999999`}, {88.56169999999999, 1.9781199999999997`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 1.9781199999999997`}, {88.56169999999999, 
     2.7609399999999997`}, {87.9273, 3.3953100000000003`}, {87.1445, 
     3.3953100000000003`}, {86.36169999999998, 3.3953100000000003`}, {85.727, 
     2.7609399999999997`}, {85.727, 1.9781199999999997`}, {85.727, 
     1.1953099999999999`}, {86.36169999999998, 0.560547}, {87.1445, 
     0.560547}, {87.9273, 0.560547}, {88.56169999999999, 
     1.1953099999999999`}, {88.56169999999999, 1.9781199999999997`}}},
     CurveClosed->{1}]}, 
   {RGBColor[1., 0., 0.], Thickness[0.008955168539325844], Opacity[1.], 
    JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1039100000000004`, 
     1.9781199999999997`}, {2.1039100000000004`, 11.427}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     1.9781199999999997`}, {58.79769999999999, 11.427}}},
     CurveClosed->{0}]}},
  AspectRatio->Automatic,
  ImageSize->{89., 13.},
  PlotRange->{{0., 89.}, {0., 13.}}]], "Output",
 CellChangeTimes->{3.5856255472429*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{"g", ",", "g"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.585625462158942*^9, 3.585625464198666*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"FindFusionRules", "[", "G", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.585625466318246*^9, 3.58562547270354*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.585625473345211*^9, 3.58562555469203*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularHoms", "[", "G", "]"}]], "Input",
 CellChangeTimes->{3.585625479893284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "11", ",", "3", ",", "11"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "11", ",", "3", ",", "11"}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.585625480277801*^9, 3.585625558185936*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"GlobalEvenDimension", "[", 
   RowBox[{"g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.585625488645644*^9, 3.585625504746883*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["13", "2"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["13"]}], "2"]}]], "Output",
 CellChangeTimes->{{3.585625495585824*^9, 3.585625505197077*^9}, 
   3.585625560117742*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AnnularHoms", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", 
   RowBox[{"DimensionData", "[", 
    RowBox[{"G", ",", 
     SqrtBox["13"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585625509129612*^9, 3.58562551320389*^9}, 
   3.58562556287211*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "0", ",", "1", ",", "1"}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.585625563439424*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"g", "=", 
   RowBox[{"GraphFromString", "[", "\"\<bwd1v4v1duals1v1\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.585625537025258*^9, 3.5856255736809397`*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.011235955056179775`], 
   {Thickness[0.0044775280898876405`], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.521479999999999, 1.9781199999999997`}, {3.521479999999999, 
     2.7609399999999997`}, {2.8867200000000004`, 3.3953100000000003`}, {
     2.1039100000000004`, 3.3953100000000003`}, {1.3210899999999999`, 
     3.3953100000000003`}, {0.6867189999999999, 2.7609399999999997`}, {
     0.6867189999999999, 1.9781199999999997`}, {0.6867189999999999, 
     1.1953099999999999`}, {1.3210899999999999`, 0.560547}, {
     2.1039100000000004`, 0.560547}, {2.8867200000000004`, 0.560547}, {
     3.521479999999999, 1.1953099999999999`}, {3.521479999999999, 
     1.9781199999999997`}}}]}, 
   {Thickness[0.0044775280898876405`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.521479999999999, 1.9781199999999997`}, {3.521479999999999, 
     2.7609399999999997`}, {2.8867200000000004`, 3.3953100000000003`}, {
     2.1039100000000004`, 3.3953100000000003`}, {1.3210899999999999`, 
     3.3953100000000003`}, {0.6867189999999999, 2.7609399999999997`}, {
     0.6867189999999999, 1.9781199999999997`}, {0.6867189999999999, 
     1.1953099999999999`}, {1.3210899999999999`, 0.560547}, {
     2.1039100000000004`, 0.560547}, {2.8867200000000004`, 0.560547}, {
     3.521479999999999, 1.1953099999999999`}, {3.521479999999999, 
     1.9781199999999997`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1039100000000004`, 
     1.9781199999999997`}, {30.4508, 1.9781199999999997`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.868399999999998`, 1.9781199999999997`}, {31.868399999999998`, 
     2.7609399999999997`}, {31.233599999999992`, 3.3953100000000003`}, {
     30.4508, 3.3953100000000003`}, {29.667999999999996`, 
     3.3953100000000003`}, {29.033199999999994`, 2.7609399999999997`}, {
     29.033199999999994`, 1.9781199999999997`}, {29.033199999999994`, 
     1.1953099999999999`}, {29.667999999999996`, 0.560547}, {30.4508, 
     0.560547}, {31.233599999999992`, 0.560547}, {31.868399999999998`, 
     1.1953099999999999`}, {31.868399999999998`, 1.9781199999999997`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.868399999999998`, 1.9781199999999997`}, {31.868399999999998`, 
     2.7609399999999997`}, {31.233599999999992`, 3.3953100000000003`}, {
     30.4508, 3.3953100000000003`}, {29.667999999999996`, 
     3.3953100000000003`}, {29.033199999999994`, 2.7609399999999997`}, {
     29.033199999999994`, 1.9781199999999997`}, {29.033199999999994`, 
     1.1953099999999999`}, {29.667999999999996`, 0.560547}, {30.4508, 
     0.560547}, {31.233599999999992`, 0.560547}, {31.868399999999998`, 
     1.1953099999999999`}, {31.868399999999998`, 1.9781199999999997`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.4508, 1.9781199999999997`}, {
     58.79769999999999, 1.9781199999999997`}}},
     CurveClosed->{0}]}, 
   {Thickness[0.0044775280898876405`], 
    FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {
      1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
      0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {
      0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQLcnUkHy+yc3Bz3tNj1ucjAOML/PpPM8jdkk4P+Lk
8XdMy8Qdavh03C0a3ByeNsT6zrMUd+DWFg05oozg252fb7aKE5MfKb79IsM/
UYeOgKVp920Q/GvrS+xy6hH8PSrnuiy2IviLZ6pfZ3mN4L9i49pzWM8dzjfp
4H/zIxGTD7M/XWfWuXvuCP43j+bbWa8R7osM1d9/+QXCfzA+zP8wPix8TneW
iR5Kdcfgc7vumh88QRauHp3fsj/+jBiLBpy/Xc/UqT4HwReZpTJtSreGw+H0
1w8ariD4/5K2paieRPAzEv2tY44i+HOzdM8Y7XZziDrs+i7TV8Ph6ZVzBqVm
rnD7YXz0+IXxAaAv1dA=
      "], {{45.08422025, 7.390944}, {42.69786621875, 
      7.390944}, {45.08422025, 11.176732000000001`}, {45.08422025, 
      7.390944}}}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      1.9781199999999997`}, {60.2148, 2.7609399999999997`}, {59.5805, 
     3.3953100000000003`}, {58.79769999999999, 3.3953100000000003`}, {
     58.01480000000001, 3.3953100000000003`}, {57.3801, 
     2.7609399999999997`}, {57.3801, 1.9781199999999997`}, {57.3801, 
     1.1953099999999999`}, {58.01480000000001, 0.560547}, {58.79769999999999, 
     0.560547}, {59.5805, 0.560547}, {60.2148, 1.1953099999999999`}, {60.2148,
      1.9781199999999997`}}}]}, 
   {Thickness[0.0044775280898876405`], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{60.2148,
      1.9781199999999997`}, {60.2148, 2.7609399999999997`}, {59.5805, 
     3.3953100000000003`}, {58.79769999999999, 3.3953100000000003`}, {
     58.01480000000001, 3.3953100000000003`}, {57.3801, 
     2.7609399999999997`}, {57.3801, 1.9781199999999997`}, {57.3801, 
     1.1953099999999999`}, {58.01480000000001, 0.560547}, {58.79769999999999, 
     0.560547}, {59.5805, 0.560547}, {60.2148, 1.1953099999999999`}, {60.2148,
      1.9781199999999997`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     1.9781199999999997`}, {87.1445, 1.9781199999999997`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 1.9781199999999997`}, {88.56169999999999, 
     2.7609399999999997`}, {87.9273, 3.3953100000000003`}, {87.1445, 
     3.3953100000000003`}, {86.36169999999998, 3.3953100000000003`}, {85.727, 
     2.7609399999999997`}, {85.727, 1.9781199999999997`}, {85.727, 
     1.1953099999999999`}, {86.36169999999998, 0.560547}, {87.1445, 
     0.560547}, {87.9273, 0.560547}, {88.56169999999999, 
     1.1953099999999999`}, {88.56169999999999, 1.9781199999999997`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.56169999999999, 1.9781199999999997`}, {88.56169999999999, 
     2.7609399999999997`}, {87.9273, 3.3953100000000003`}, {87.1445, 
     3.3953100000000003`}, {86.36169999999998, 3.3953100000000003`}, {85.727, 
     2.7609399999999997`}, {85.727, 1.9781199999999997`}, {85.727, 
     1.1953099999999999`}, {86.36169999999998, 0.560547}, {87.1445, 
     0.560547}, {87.9273, 0.560547}, {88.56169999999999, 
     1.1953099999999999`}, {88.56169999999999, 1.9781199999999997`}}},
     CurveClosed->{1}]}, 
   {RGBColor[1., 0., 0.], Thickness[0.008955168539325844], Opacity[1.], 
    JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1039100000000004`, 
     1.9781199999999997`}, {2.1039100000000004`, 11.427}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.79769999999999, 
     1.9781199999999997`}, {58.79769999999999, 11.427}}},
     CurveClosed->{0}]}},
  AspectRatio->Automatic,
  ImageSize->{89., 13.},
  PlotRange->{{0., 89.}, {0., 13.}}]], "Output",
 CellChangeTimes->{{3.5856255472429*^9, 3.585625574170134*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{"g", ",", "g"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.585625462158942*^9, 3.585625464198666*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"FindFusionRules", "[", "G", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.585625466318246*^9, 3.58562547270354*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.585625473345211*^9, {3.58562555469203*^9, 3.5856255752016706`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularHoms", "[", "G", "]"}]], "Input",
 CellChangeTimes->{3.585625479893284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "18", ",", "4", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "18", ",", "4", ",", "18"}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.585625480277801*^9, {3.585625558185936*^9, 3.585625576502109*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"GlobalEvenDimension", "[", 
   RowBox[{"g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.585625488645644*^9, 3.585625504746883*^9}}],

Cell[BoxData[
 RowBox[{"10", "+", 
  RowBox[{"4", " ", 
   SqrtBox["5"]}]}]], "Output",
 CellChangeTimes->{{3.585625495585824*^9, 3.585625505197077*^9}, {
  3.585625560117742*^9, 3.585625577772521*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AnnularHoms", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", 
   RowBox[{"DimensionData", "[", 
    RowBox[{"G", ",", 
     SqrtBox["5"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585625509129612*^9, 3.58562551320389*^9}, {
  3.58562556287211*^9, 3.585625580624696*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.585625563439424*^9, 3.585625581136971*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"g", "=", 
   RowBox[{
   "GraphFromString", "[", "\"\<bwd1v2v2p1v1x0duals1v1v1\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.585625537025258*^9, 3.5856255736809397`*^9}, {
  3.585625604463882*^9, 3.5856256578132343`*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.008547008547008548], 
   {Thickness[0.003405982905982906], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.3484399999999996`, 16.448800000000002`}, {3.3484399999999996`, 
     17.231599999999997`}, {2.7136700000000005`, 17.866399999999995`}, {
     1.93086, 17.866399999999995`}, {1.1480500000000002`, 
     17.866399999999995`}, {0.513672, 17.231599999999997`}, {0.513672, 
     16.448800000000002`}, {0.513672, 15.665999999999997`}, {
     1.1480500000000002`, 15.031599999999997`}, {1.93086, 
     15.031599999999997`}, {2.7136700000000005`, 15.031599999999997`}, {
     3.3484399999999996`, 15.665999999999997`}, {3.3484399999999996`, 
     16.448800000000002`}}}]}, 
   {Thickness[0.003405982905982906], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.3484399999999996`, 16.448800000000002`}, {3.3484399999999996`, 
     17.231599999999997`}, {2.7136700000000005`, 17.866399999999995`}, {
     1.93086, 17.866399999999995`}, {1.1480500000000002`, 
     17.866399999999995`}, {0.513672, 17.231599999999997`}, {0.513672, 
     16.448800000000002`}, {0.513672, 15.665999999999997`}, {
     1.1480500000000002`, 15.031599999999997`}, {1.93086, 
     15.031599999999997`}, {2.7136700000000005`, 15.031599999999997`}, {
     3.3484399999999996`, 15.665999999999997`}, {3.3484399999999996`, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 16.448800000000002`}, {
     30.277699999999996`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.695299999999992`, 16.448800000000002`}, {31.695299999999992`, 
     17.231599999999997`}, {31.060500000000005`, 17.866399999999995`}, {
     30.277699999999996`, 17.866399999999995`}, {29.494899999999998`, 
     17.866399999999995`}, {28.8605, 17.231599999999997`}, {28.8605, 
     16.448800000000002`}, {28.8605, 15.665999999999997`}, {
     29.494899999999998`, 15.031599999999997`}, {30.277699999999996`, 
     15.031599999999997`}, {31.060500000000005`, 15.031599999999997`}, {
     31.695299999999992`, 15.665999999999997`}, {31.695299999999992`, 
     16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.695299999999992`, 16.448800000000002`}, {31.695299999999992`, 
     17.231599999999997`}, {31.060500000000005`, 17.866399999999995`}, {
     30.277699999999996`, 17.866399999999995`}, {29.494899999999998`, 
     17.866399999999995`}, {28.8605, 17.231599999999997`}, {28.8605, 
     16.448800000000002`}, {28.8605, 15.665999999999997`}, {
     29.494899999999998`, 15.031599999999997`}, {30.277699999999996`, 
     15.031599999999997`}, {31.060500000000005`, 15.031599999999997`}, {
     31.695299999999992`, 15.665999999999997`}, {31.695299999999992`, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
     16.448800000000002`}, {58.62459999999999, 16.448800000000002`}}},
     CurveClosed->{0}]}, 
   {Thickness[0.003405982905982906], 
    FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
     0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
      1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYu7aDT2yM1wdtjVaB6jvMXH4l6xoxSLr5sC3
UzIv4YCpw4oVv6aue+Dm4OIt579axtxBTnL12f/a7g7VLbMUvy5B8JfuWPVm
9kILOD/P0N485KClg8j5m0yXdrs5+GRfvhHXbeXQymHRckoZwRfMn1v/epor
nO+VvKVvlZWrw7yYYIXLyy3h/FMLXbcVn7aA8xf4LD551MHCITEkSL2gHMH3
q+v2Y6tG8M2ltQ339yP4kd3+jAa7XB1ivU+w341F8Fc2BXrWHkTw49Kd/91k
sHQoezBH0HWJq8O+OTfXXbC3dAgpqHC8Uong39XYdE2gAMF/ydOzZ00ugv/n
UdBUsSxXh9MNm6fk2Fo6pBnJnD/e5upQ8fZSG/MDS4eNEqVr3550dXh54WVl
uY2Vg9mz0iOOQm5wvpVd1JyFzQh++e3WZ1Y73RyOnL68c1G+JZz/P/Lz4/ML
LOD8swXMdvHXzB32sCy3E6h2cwA6Y9sOPnOHcgHr4B1mbg5iOldZZYrMHJha
+FWzPFwdlOsNPuwJNYGHb0Kf3P7rlgi+2vKytpUmCP6OXrYPYj+MHa7/+eG9
m8MdzofFv69u9OvsLaYOef/iS1t4EPzHDy4ZhrO5O3T9t17UlG7qIPTj8Pn4
v24O1+7aXFX8buLwd89KD9aPbg7e+fV6VRdMHK6tPvHC4YUbPH0aW3jFxU5F
8A9/m2x4rxLBR0/PANDTRds=
     "]], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 16.448800000000002`}, {60.04219999999998, 
     17.231599999999997`}, {59.407399999999996`, 17.866399999999995`}, {
     58.62459999999999, 17.866399999999995`}, {57.841800000000006`, 
     17.866399999999995`}, {57.206999999999994`, 17.231599999999997`}, {
     57.206999999999994`, 16.448800000000002`}, {57.206999999999994`, 
     15.665999999999997`}, {57.841800000000006`, 15.031599999999997`}, {
     58.62459999999999, 15.031599999999997`}, {59.407399999999996`, 
     15.031599999999997`}, {60.04219999999998, 15.665999999999997`}, {
     60.04219999999998, 16.448800000000002`}}}]}, 
   {Thickness[0.003405982905982906], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 16.448800000000002`}, {60.04219999999998, 
     17.231599999999997`}, {59.407399999999996`, 17.866399999999995`}, {
     58.62459999999999, 17.866399999999995`}, {57.841800000000006`, 
     17.866399999999995`}, {57.206999999999994`, 17.231599999999997`}, {
     57.206999999999994`, 16.448800000000002`}, {57.206999999999994`, 
     15.665999999999997`}, {57.841800000000006`, 15.031599999999997`}, {
     58.62459999999999, 15.031599999999997`}, {59.407399999999996`, 
     15.031599999999997`}, {60.04219999999998, 15.665999999999997`}, {
     60.04219999999998, 16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
     16.448800000000002`}, {86.97149999999999, 2.27539}}},
     CurveClosed->{0}]}, 
   {Thickness[0.003405982905982906], 
    FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
     1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
     0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0,
      1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYoGzNjv1HgU63OQpcNzmre3Q6fCVf5FKkENX
tU6tRoiuw71HD23L24Icfp+fJR/PZuAgKb3rpvyaIAcjTvFPK/oQ/Bhb9b3+
3YZwvuq23ewcq40cRMoCv3CUBDkwf/BfKVRq7HB2EoMpqwaCL+y2edPUh4Fw
vv4BO6vSzYEOoQ/Pf2ibaATnN6odalPfagjnh1+Un1WpZeiwa0cv242LCP5G
Xy2pxZcRfFWZqu7/dxF8s5Cez+afAx1ELrjcmOCO4Cewn5M0XI0k/2b/ud5X
hg5H/22qdnoR6FCmGFbfomnksOXYAmGuywj+j0W2cRrnEPz/U7QCv51B8DkY
+my1Twc6NLEapCqoGznsXV50q/lmoIN+kX/49pNGDo+k5p8U+x3osCA0zUtb
zdhhaaP8VQf5IDh/+VrBgx/CEXzXGvW0vUVBDtUBAV1hkUZw/rZ7+Vuauwzh
/Jav9XzCBwwcXghYCK0IDnIwXq/Md/ODvsMxsSaZGsMgh1mJi9fM367n0B2Q
wxq6K9BhC3tU48M6LXj46qmZyYu7I/g7w5+t3WWD4N9TYWuceljT4SvPwxm1
s4LgfFj8s6esL7e30XU42DtFN2kOgv/n39lu75lBDk0chU9zFuk4TO46duv8
lCAHqaNF3qsPajtw5lpOX9QX5MDy4vvf6BJth9InHukOXUHw9Ll4FeeicwkI
/uvOddz8wQg+enoGAD+wLRE=
     "]]}, 
   {Thickness[0.003405982905982906], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
     16.448800000000002`}, {86.97149999999999, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 2.27539}, {88.38869999999999, 3.0585899999999997`}, {
     87.7543, 3.6929700000000008`}, {86.97149999999999, 
     3.6929700000000008`}, {86.18869999999998, 3.6929700000000008`}, {85.5539,
      3.0585899999999997`}, {85.5539, 2.27539}, {85.5539, 
     1.4925800000000002`}, {86.18869999999998, 0.858203}, {86.97149999999999, 
     0.858203}, {87.7543, 0.858203}, {88.38869999999999, 
     1.4925800000000002`}, {88.38869999999999, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 2.27539}, {88.38869999999999, 3.0585899999999997`}, {
     87.7543, 3.6929700000000008`}, {86.97149999999999, 
     3.6929700000000008`}, {86.18869999999998, 3.6929700000000008`}, {85.5539,
      3.0585899999999997`}, {85.5539, 2.27539}, {85.5539, 
     1.4925800000000002`}, {86.18869999999998, 0.858203}, {86.97149999999999, 
     0.858203}, {87.7543, 0.858203}, {88.38869999999999, 
     1.4925800000000002`}, {88.38869999999999, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 30.622299999999992`}, {88.38869999999999, 
     31.405099999999994`}, {87.7543, 32.03979999999999}, {86.97149999999999, 
     32.03979999999999}, {86.18869999999998, 32.03979999999999}, {85.5539, 
     31.405099999999994`}, {85.5539, 30.622299999999992`}, {85.5539, 
     29.8395}, {86.18869999999998, 29.2051}, {86.97149999999999, 29.2051}, {
     87.7543, 29.2051}, {88.38869999999999, 29.8395}, {88.38869999999999, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 30.622299999999992`}, {88.38869999999999, 
     31.405099999999994`}, {87.7543, 32.03979999999999}, {86.97149999999999, 
     32.03979999999999}, {86.18869999999998, 32.03979999999999}, {85.5539, 
     31.405099999999994`}, {85.5539, 30.622299999999992`}, {85.5539, 
     29.8395}, {86.18869999999998, 29.2051}, {86.97149999999999, 29.2051}, {
     87.7543, 29.2051}, {88.38869999999999, 29.8395}, {88.38869999999999, 
     30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 2.27539}, {
     115.31799999999997`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 16.448800000000002`}, {116.73599999999998`, 
     17.231599999999997`}, {116.10099999999998`, 17.866399999999995`}, {
     115.31799999999997`, 17.866399999999995`}, {114.536, 
     17.866399999999995`}, {113.90100000000001`, 17.231599999999997`}, {
     113.90100000000001`, 16.448800000000002`}, {113.90100000000001`, 
     15.665999999999997`}, {114.536, 15.031599999999997`}, {
     115.31799999999997`, 15.031599999999997`}, {116.10099999999998`, 
     15.031599999999997`}, {116.73599999999998`, 15.665999999999997`}, {
     116.73599999999998`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 16.448800000000002`}, {116.73599999999998`, 
     17.231599999999997`}, {116.10099999999998`, 17.866399999999995`}, {
     115.31799999999997`, 17.866399999999995`}, {114.536, 
     17.866399999999995`}, {113.90100000000001`, 17.231599999999997`}, {
     113.90100000000001`, 16.448800000000002`}, {113.90100000000001`, 
     15.665999999999997`}, {114.536, 15.031599999999997`}, {
     115.31799999999997`, 15.031599999999997`}, {116.10099999999998`, 
     15.031599999999997`}, {116.73599999999998`, 15.665999999999997`}, {
     116.73599999999998`, 16.448800000000002`}}},
     CurveClosed->{1}]}, 
   {RGBColor[1., 0., 0.], Thickness[0.006812051282051283], Opacity[1.], 
    JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 16.448800000000002`}, {1.93086, 
     25.8977}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 
     16.448800000000002`}, {58.62459999999999, 25.8977}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.31799999999997`, 
     16.448800000000002`}, {115.31799999999997`, 25.8977}}},
     CurveClosed->{0}]}},
  AspectRatio->Automatic,
  ImageSize->{117., 33.},
  PlotRange->{{0., 117.}, {0., 33.}}]], "Output",
 CellChangeTimes->{{3.5856255472429*^9, 3.585625574170134*^9}, 
   3.585625617948539*^9, {3.585625652925362*^9, 3.58562565845105*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{"g", ",", "g"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.585625462158942*^9, 3.585625464198666*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"FindFusionRules", "[", "G", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.585625466318246*^9, 3.58562547270354*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.585625473345211*^9, {3.58562555469203*^9, 3.5856255752016706`*^9}, 
   3.585625622035967*^9, 3.5856256604706182`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularHoms", "[", "G", "]"}]], "Input",
 CellChangeTimes->{3.585625479893284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1", ",", "3", ",", "4", ",", "1"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "20", ",", "4", ",", "4", ",", "20", ",", "4"}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "3", ",", "1", ",", "4", ",", "3"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "1", ",", "3", ",", "4", ",", "1"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "20", ",", "4", ",", "4", ",", "20", ",", "4"}], "}"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "3", ",", "1", ",", "4", ",", "3"}], "}"}]}],
    "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.585625480277801*^9, {3.585625558185936*^9, 3.585625576502109*^9}, 
   3.585625623177137*^9, 3.585625661882455*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"GlobalEvenDimension", "[", 
   RowBox[{"g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.585625488645644*^9, 3.585625504746883*^9}}],

Cell[BoxData[
 RowBox[{"12", "+", 
  RowBox[{"4", " ", 
   SqrtBox["6"]}]}]], "Output",
 CellChangeTimes->{{3.585625495585824*^9, 3.585625505197077*^9}, {
   3.585625560117742*^9, 3.585625577772521*^9}, 3.5856256629246264`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AnnularHoms", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", 
   RowBox[{"DimensionData", "[", 
    RowBox[{"G", ",", 
     SqrtBox["6"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585625509129612*^9, 3.58562551320389*^9}, {
   3.58562556287211*^9, 3.585625580624696*^9}, 3.585625665853428*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
       "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
       "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
       "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", 
       "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.585625563439424*^9, 3.585625581136971*^9}, 
   3.585625666432638*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"g", "=", 
   RowBox[{
   "GraphFromString", "[", "\"\<bwd1v1p1v1x0p1x1p0x1v1x1x0duals1v1x2v1\>\"", 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585625537025258*^9, 3.5856255736809397`*^9}, {
  3.585625604463882*^9, 3.5856257234515038`*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.008547008547008548], 
   {Thickness[0.003405982905982906], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.3484399999999996`, 16.448800000000002`}, {3.3484399999999996`, 
     17.231599999999997`}, {2.7136700000000005`, 17.866399999999995`}, {
     1.93086, 17.866399999999995`}, {1.1480500000000002`, 
     17.866399999999995`}, {0.513672, 17.231599999999997`}, {0.513672, 
     16.448800000000002`}, {0.513672, 15.665999999999997`}, {
     1.1480500000000002`, 15.031599999999997`}, {1.93086, 
     15.031599999999997`}, {2.7136700000000005`, 15.031599999999997`}, {
     3.3484399999999996`, 15.665999999999997`}, {3.3484399999999996`, 
     16.448800000000002`}}}]}, 
   {Thickness[0.003405982905982906], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.3484399999999996`, 16.448800000000002`}, {3.3484399999999996`, 
     17.231599999999997`}, {2.7136700000000005`, 17.866399999999995`}, {
     1.93086, 17.866399999999995`}, {1.1480500000000002`, 
     17.866399999999995`}, {0.513672, 17.231599999999997`}, {0.513672, 
     16.448800000000002`}, {0.513672, 15.665999999999997`}, {
     1.1480500000000002`, 15.031599999999997`}, {1.93086, 
     15.031599999999997`}, {2.7136700000000005`, 15.031599999999997`}, {
     3.3484399999999996`, 15.665999999999997`}, {3.3484399999999996`, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 16.448800000000002`}, {
     30.277699999999996`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.695299999999992`, 16.448800000000002`}, {31.695299999999992`, 
     17.231599999999997`}, {31.060500000000005`, 17.866399999999995`}, {
     30.277699999999996`, 17.866399999999995`}, {29.494899999999998`, 
     17.866399999999995`}, {28.8605, 17.231599999999997`}, {28.8605, 
     16.448800000000002`}, {28.8605, 15.665999999999997`}, {
     29.494899999999998`, 15.031599999999997`}, {30.277699999999996`, 
     15.031599999999997`}, {31.060500000000005`, 15.031599999999997`}, {
     31.695299999999992`, 15.665999999999997`}, {31.695299999999992`, 
     16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.695299999999992`, 16.448800000000002`}, {31.695299999999992`, 
     17.231599999999997`}, {31.060500000000005`, 17.866399999999995`}, {
     30.277699999999996`, 17.866399999999995`}, {29.494899999999998`, 
     17.866399999999995`}, {28.8605, 17.231599999999997`}, {28.8605, 
     16.448800000000002`}, {28.8605, 15.665999999999997`}, {
     29.494899999999998`, 15.031599999999997`}, {30.277699999999996`, 
     15.031599999999997`}, {31.060500000000005`, 15.031599999999997`}, {
     31.695299999999992`, 15.665999999999997`}, {31.695299999999992`, 
     16.448800000000002`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
     16.448800000000002`}, {58.62459999999999, 9.36211}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
     16.448800000000002`}, {58.62459999999999, 23.5355}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 9.36211}, {60.04219999999998, 10.1449}, {
     59.407399999999996`, 10.7797}, {58.62459999999999, 10.7797}, {
     57.841800000000006`, 10.7797}, {57.206999999999994`, 10.1449}, {
     57.206999999999994`, 9.36211}, {57.206999999999994`, 
     8.579300000000002}, {57.841800000000006`, 7.944920000000001}, {
     58.62459999999999, 7.944920000000001}, {59.407399999999996`, 
     7.944920000000001}, {60.04219999999998, 8.579300000000002}, {
     60.04219999999998, 9.36211}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 9.36211}, {60.04219999999998, 10.1449}, {
     59.407399999999996`, 10.7797}, {58.62459999999999, 10.7797}, {
     57.841800000000006`, 10.7797}, {57.206999999999994`, 10.1449}, {
     57.206999999999994`, 9.36211}, {57.206999999999994`, 
     8.579300000000002}, {57.841800000000006`, 7.944920000000001}, {
     58.62459999999999, 7.944920000000001}, {59.407399999999996`, 
     7.944920000000001}, {60.04219999999998, 8.579300000000002}, {
     60.04219999999998, 9.36211}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 23.5355}, {60.04219999999998, 24.318399999999997`}, {
     59.407399999999996`, 24.9531}, {58.62459999999999, 24.9531}, {
     57.841800000000006`, 24.9531}, {57.206999999999994`, 
     24.318399999999997`}, {57.206999999999994`, 23.5355}, {
     57.206999999999994`, 22.752700000000004`}, {57.841800000000006`, 
     22.118399999999998`}, {58.62459999999999, 22.118399999999998`}, {
     59.407399999999996`, 22.118399999999998`}, {60.04219999999998, 
     22.752700000000004`}, {60.04219999999998, 23.5355}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 23.5355}, {60.04219999999998, 24.318399999999997`}, {
     59.407399999999996`, 24.9531}, {58.62459999999999, 24.9531}, {
     57.841800000000006`, 24.9531}, {57.206999999999994`, 
     24.318399999999997`}, {57.206999999999994`, 23.5355}, {
     57.206999999999994`, 22.752700000000004`}, {57.841800000000006`, 
     22.118399999999998`}, {58.62459999999999, 22.118399999999998`}, {
     59.407399999999996`, 22.118399999999998`}, {60.04219999999998, 
     22.752700000000004`}, {60.04219999999998, 23.5355}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 9.36211}, {
     86.97149999999999, 2.27539}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 9.36211}, {
     86.97149999999999, 16.448800000000002`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 23.5355}, {
     86.97149999999999, 16.448800000000002`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 23.5355}, {
     86.97149999999999, 30.622299999999992`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 2.27539}, {88.38869999999999, 3.0585899999999997`}, {
     87.7543, 3.6929700000000008`}, {86.97149999999999, 
     3.6929700000000008`}, {86.18869999999998, 3.6929700000000008`}, {85.5539,
      3.0585899999999997`}, {85.5539, 2.27539}, {85.5539, 
     1.4925800000000002`}, {86.18869999999998, 0.858203}, {86.97149999999999, 
     0.858203}, {87.7543, 0.858203}, {88.38869999999999, 
     1.4925800000000002`}, {88.38869999999999, 2.27539}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 2.27539}, {88.38869999999999, 3.0585899999999997`}, {
     87.7543, 3.6929700000000008`}, {86.97149999999999, 
     3.6929700000000008`}, {86.18869999999998, 3.6929700000000008`}, {85.5539,
      3.0585899999999997`}, {85.5539, 2.27539}, {85.5539, 
     1.4925800000000002`}, {86.18869999999998, 0.858203}, {86.97149999999999, 
     0.858203}, {87.7543, 0.858203}, {88.38869999999999, 
     1.4925800000000002`}, {88.38869999999999, 2.27539}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 16.448800000000002`}, {88.38869999999999, 
     17.231599999999997`}, {87.7543, 17.866399999999995`}, {86.97149999999999,
      17.866399999999995`}, {86.18869999999998, 17.866399999999995`}, {
     85.5539, 17.231599999999997`}, {85.5539, 16.448800000000002`}, {85.5539, 
     15.665999999999997`}, {86.18869999999998, 15.031599999999997`}, {
     86.97149999999999, 15.031599999999997`}, {87.7543, 
     15.031599999999997`}, {88.38869999999999, 15.665999999999997`}, {
     88.38869999999999, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 16.448800000000002`}, {88.38869999999999, 
     17.231599999999997`}, {87.7543, 17.866399999999995`}, {86.97149999999999,
      17.866399999999995`}, {86.18869999999998, 17.866399999999995`}, {
     85.5539, 17.231599999999997`}, {85.5539, 16.448800000000002`}, {85.5539, 
     15.665999999999997`}, {86.18869999999998, 15.031599999999997`}, {
     86.97149999999999, 15.031599999999997`}, {87.7543, 
     15.031599999999997`}, {88.38869999999999, 15.665999999999997`}, {
     88.38869999999999, 16.448800000000002`}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 30.622299999999992`}, {88.38869999999999, 
     31.405099999999994`}, {87.7543, 32.03979999999999}, {86.97149999999999, 
     32.03979999999999}, {86.18869999999998, 32.03979999999999}, {85.5539, 
     31.405099999999994`}, {85.5539, 30.622299999999992`}, {85.5539, 
     29.8395}, {86.18869999999998, 29.2051}, {86.97149999999999, 29.2051}, {
     87.7543, 29.2051}, {88.38869999999999, 29.8395}, {88.38869999999999, 
     30.622299999999992`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 30.622299999999992`}, {88.38869999999999, 
     31.405099999999994`}, {87.7543, 32.03979999999999}, {86.97149999999999, 
     32.03979999999999}, {86.18869999999998, 32.03979999999999}, {85.5539, 
     31.405099999999994`}, {85.5539, 30.622299999999992`}, {85.5539, 
     29.8395}, {86.18869999999998, 29.2051}, {86.97149999999999, 29.2051}, {
     87.7543, 29.2051}, {88.38869999999999, 29.8395}, {88.38869999999999, 
     30.622299999999992`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 2.27539}, {
     115.31799999999997`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 
     16.448800000000002`}, {115.31799999999997`, 16.448800000000002`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 16.448800000000002`}, {116.73599999999998`, 
     17.231599999999997`}, {116.10099999999998`, 17.866399999999995`}, {
     115.31799999999997`, 17.866399999999995`}, {114.536, 
     17.866399999999995`}, {113.90100000000001`, 17.231599999999997`}, {
     113.90100000000001`, 16.448800000000002`}, {113.90100000000001`, 
     15.665999999999997`}, {114.536, 15.031599999999997`}, {
     115.31799999999997`, 15.031599999999997`}, {116.10099999999998`, 
     15.031599999999997`}, {116.73599999999998`, 15.665999999999997`}, {
     116.73599999999998`, 16.448800000000002`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 16.448800000000002`}, {116.73599999999998`, 
     17.231599999999997`}, {116.10099999999998`, 17.866399999999995`}, {
     115.31799999999997`, 17.866399999999995`}, {114.536, 
     17.866399999999995`}, {113.90100000000001`, 17.231599999999997`}, {
     113.90100000000001`, 16.448800000000002`}, {113.90100000000001`, 
     15.665999999999997`}, {114.536, 15.031599999999997`}, {
     115.31799999999997`, 15.031599999999997`}, {116.10099999999998`, 
     15.031599999999997`}, {116.73599999999998`, 15.665999999999997`}, {
     116.73599999999998`, 16.448800000000002`}}},
     CurveClosed->{1}]}, 
   {RGBColor[1., 0., 0.], Thickness[0.006812051282051283], Opacity[1.], 
    JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 16.448800000000002`}, {1.93086, 
     21.1734}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 9.36211}, {
     58.62459999999999, 14.0867}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 23.5355}, {
     58.62459999999999, 28.260199999999998`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.31799999999997`, 
     16.448800000000002`}, {115.31799999999997`, 21.1734}}},
     CurveClosed->{0}]}},
  AspectRatio->Automatic,
  ImageSize->{117., 33.},
  PlotRange->{{0., 117.}, {0., 33.}}]], "Output",
 CellChangeTimes->{{3.585625704720078*^9, 3.585625724068795*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{"g", ",", "g"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.585625462158942*^9, 3.585625464198666*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"FindFusionRules", "[", "G", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.585625466318246*^9, 3.58562547270354*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.585625473345211*^9, {3.58562555469203*^9, 3.5856255752016706`*^9}, 
   3.585625622035967*^9, 3.5856256604706182`*^9, 3.585625727865817*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularHoms", "[", "G", "]"}]], "Input",
 CellChangeTimes->{3.585625479893284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "4", ",", "2", ",", "3", ",", "1", ",", "4", ",", "2", ",", "3", ",", 
      "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "10", ",", "6", ",", "5", ",", "2", ",", "10", ",", "6", ",", 
      "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", "6", ",", "9", ",", "3", ",", "3", ",", "6", ",", "9", ",", 
      "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "5", ",", "3", ",", "7", ",", "1", ",", "5", ",", "3", ",", 
      "7"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "4", ",", "2", ",", "3", ",", "1", ",", "4", ",", "2", ",", "3", ",", 
      "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "10", ",", "6", ",", "5", ",", "2", ",", "10", ",", "6", ",", 
      "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", "6", ",", "9", ",", "3", ",", "3", ",", "6", ",", "9", ",", 
      "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "5", ",", "3", ",", "7", ",", "1", ",", "5", ",", "3", ",", 
      "7"}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.585625480277801*^9, {3.585625558185936*^9, 3.585625576502109*^9}, 
   3.585625623177137*^9, 3.585625661882455*^9, 3.585625729121969*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToNumberField", "[", 
  RowBox[{
   RowBox[{"RootReduce", "[", 
    RowBox[{"GlobalEvenDimension", "[", 
     RowBox[{"g", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "]"}], "]"}], ",", 
   RowBox[{"\[Zeta]", "[", "9", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585625764917194*^9, 3.585625781569447*^9}}],

Cell[BoxData[
 RowBox[{"AlgebraicNumber", "[", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       SuperscriptBox["#1", "3"], "+", 
       SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "3", ",", 
     RowBox[{"-", "3"}], ",", "0", ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "6"}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.585625765460155*^9, 3.585625782040492*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AnnularHoms", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", 
   RowBox[{"DimensionData", "[", 
    RowBox[{"G", ",", 
     RowBox[{"\[Zeta]", "[", "9", "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585625509129612*^9, 3.58562551320389*^9}, {
   3.58562556287211*^9, 3.585625580624696*^9}, 3.585625665853428*^9, {
   3.5856257869317837`*^9, 3.585625788313464*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {2., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0",
                ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1",
                ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0",
                ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1",
                ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1",
                ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1",
                ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1",
                ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "3", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1",
                ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
              "}"}]}], "}"}], ",", 
           RowBox[{"\[LeftSkeleton]", "91", "\[RightSkeleton]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0",
                ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
               ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
                ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
               ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1",
                ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
               ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0",
                ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
               ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
                ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
               ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1",
                ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
               ",", "0"}], "}"}]}], "}"}]}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 105, 32358372779792491292, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 105, 32358372779792491292, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 105, 32358372779792491292, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[105]]], "Output",
 CellChangeTimes->{{3.585625563439424*^9, 3.585625581136971*^9}, 
   3.585625666432638*^9, 3.585625789847458*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "[", 
  RowBox[{"g", "=", 
   RowBox[{
   "GraphFromString", "[", 
    "\"\<bwd1v1p1v1x1p0x1v1x0p1x1p0x1duals1v1x2v1x2x3\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.585625537025258*^9, 3.5856255736809397`*^9}, {
  3.585625604463882*^9, 3.5856257234515038`*^9}, {3.585625818586008*^9, 
  3.585625850776145*^9}}],

Cell[BoxData[
 GraphicsBox[
  {Thickness[0.008547008547008548], 
   {Thickness[0.003405982905982906], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.3484399999999996`, 15.942999999999998`}, {3.3484399999999996`, 
     16.725800000000003`}, {2.7136700000000005`, 17.3605}, {1.93086, 
     17.3605}, {1.1480500000000002`, 17.3605}, {0.513672, 
     16.725800000000003`}, {0.513672, 15.942999999999998`}, {0.513672, 
     15.160199999999998`}, {1.1480500000000002`, 14.525799999999998`}, {
     1.93086, 14.525799999999998`}, {2.7136700000000005`, 
     14.525799999999998`}, {3.3484399999999996`, 15.160199999999998`}, {
     3.3484399999999996`, 15.942999999999998`}}}]}, 
   {Thickness[0.003405982905982906], JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     3.3484399999999996`, 15.942999999999998`}, {3.3484399999999996`, 
     16.725800000000003`}, {2.7136700000000005`, 17.3605}, {1.93086, 
     17.3605}, {1.1480500000000002`, 17.3605}, {0.513672, 
     16.725800000000003`}, {0.513672, 15.942999999999998`}, {0.513672, 
     15.160199999999998`}, {1.1480500000000002`, 14.525799999999998`}, {
     1.93086, 14.525799999999998`}, {2.7136700000000005`, 
     14.525799999999998`}, {3.3484399999999996`, 15.160199999999998`}, {
     3.3484399999999996`, 15.942999999999998`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 15.942999999999998`}, {
     30.277699999999996`, 15.942999999999998`}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.695299999999992`, 15.942999999999998`}, {31.695299999999992`, 
     16.725800000000003`}, {31.060500000000005`, 17.3605}, {
     30.277699999999996`, 17.3605}, {29.494899999999998`, 17.3605}, {28.8605, 
     16.725800000000003`}, {28.8605, 15.942999999999998`}, {28.8605, 
     15.160199999999998`}, {29.494899999999998`, 14.525799999999998`}, {
     30.277699999999996`, 14.525799999999998`}, {31.060500000000005`, 
     14.525799999999998`}, {31.695299999999992`, 15.160199999999998`}, {
     31.695299999999992`, 15.942999999999998`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     31.695299999999992`, 15.942999999999998`}, {31.695299999999992`, 
     16.725800000000003`}, {31.060500000000005`, 17.3605}, {
     30.277699999999996`, 17.3605}, {29.494899999999998`, 17.3605}, {28.8605, 
     16.725800000000003`}, {28.8605, 15.942999999999998`}, {28.8605, 
     15.160199999999998`}, {29.494899999999998`, 14.525799999999998`}, {
     30.277699999999996`, 14.525799999999998`}, {31.060500000000005`, 
     14.525799999999998`}, {31.695299999999992`, 15.160199999999998`}, {
     31.695299999999992`, 15.942999999999998`}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
     15.942999999999998`}, {58.62459999999999, 8.856250000000001}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{30.277699999999996`, 
     15.942999999999998`}, {58.62459999999999, 23.0297}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 8.856250000000001}, {60.04219999999998, 9.63906}, {
     59.407399999999996`, 10.273800000000001`}, {58.62459999999999, 
     10.273800000000001`}, {57.841800000000006`, 10.273800000000001`}, {
     57.206999999999994`, 9.63906}, {57.206999999999994`, 
     8.856250000000001}, {57.206999999999994`, 8.07344}, {57.841800000000006`,
      7.439060000000001}, {58.62459999999999, 7.439060000000001}, {
     59.407399999999996`, 7.439060000000001}, {60.04219999999998, 8.07344}, {
     60.04219999999998, 8.856250000000001}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 8.856250000000001}, {60.04219999999998, 9.63906}, {
     59.407399999999996`, 10.273800000000001`}, {58.62459999999999, 
     10.273800000000001`}, {57.841800000000006`, 10.273800000000001`}, {
     57.206999999999994`, 9.63906}, {57.206999999999994`, 
     8.856250000000001}, {57.206999999999994`, 8.07344}, {57.841800000000006`,
      7.439060000000001}, {58.62459999999999, 7.439060000000001}, {
     59.407399999999996`, 7.439060000000001}, {60.04219999999998, 8.07344}, {
     60.04219999999998, 8.856250000000001}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 23.0297}, {60.04219999999998, 23.8125}, {
     59.407399999999996`, 24.447299999999995`}, {58.62459999999999, 
     24.447299999999995`}, {57.841800000000006`, 24.447299999999995`}, {
     57.206999999999994`, 23.8125}, {57.206999999999994`, 23.0297}, {
     57.206999999999994`, 22.246899999999997`}, {57.841800000000006`, 
     21.612099999999998`}, {58.62459999999999, 21.612099999999998`}, {
     59.407399999999996`, 21.612099999999998`}, {60.04219999999998, 
     22.246899999999997`}, {60.04219999999998, 23.0297}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     60.04219999999998, 23.0297}, {60.04219999999998, 23.8125}, {
     59.407399999999996`, 24.447299999999995`}, {58.62459999999999, 
     24.447299999999995`}, {57.841800000000006`, 24.447299999999995`}, {
     57.206999999999994`, 23.8125}, {57.206999999999994`, 23.0297}, {
     57.206999999999994`, 22.246899999999997`}, {57.841800000000006`, 
     21.612099999999998`}, {58.62459999999999, 21.612099999999998`}, {
     59.407399999999996`, 21.612099999999998`}, {60.04219999999998, 
     22.246899999999997`}, {60.04219999999998, 23.0297}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 8.856250000000001}, {
     86.97149999999999, 8.856250000000001}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 23.0297}, {
     86.97149999999999, 8.856250000000001}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 23.0297}, {
     86.97149999999999, 23.0297}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 8.856250000000001}, {88.38869999999999, 9.63906}, {
     87.7543, 10.273800000000001`}, {86.97149999999999, 
     10.273800000000001`}, {86.18869999999998, 10.273800000000001`}, {85.5539,
      9.63906}, {85.5539, 8.856250000000001}, {85.5539, 8.07344}, {
     86.18869999999998, 7.439060000000001}, {86.97149999999999, 
     7.439060000000001}, {87.7543, 7.439060000000001}, {88.38869999999999, 
     8.07344}, {88.38869999999999, 8.856250000000001}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 8.856250000000001}, {88.38869999999999, 9.63906}, {
     87.7543, 10.273800000000001`}, {86.97149999999999, 
     10.273800000000001`}, {86.18869999999998, 10.273800000000001`}, {85.5539,
      9.63906}, {85.5539, 8.856250000000001}, {85.5539, 8.07344}, {
     86.18869999999998, 7.439060000000001}, {86.97149999999999, 
     7.439060000000001}, {87.7543, 7.439060000000001}, {88.38869999999999, 
     8.07344}, {88.38869999999999, 8.856250000000001}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 23.0297}, {88.38869999999999, 23.8125}, {87.7543, 
     24.447299999999995`}, {86.97149999999999, 24.447299999999995`}, {
     86.18869999999998, 24.447299999999995`}, {85.5539, 23.8125}, {85.5539, 
     23.0297}, {85.5539, 22.246899999999997`}, {86.18869999999998, 
     21.612099999999998`}, {86.97149999999999, 21.612099999999998`}, {87.7543,
      21.612099999999998`}, {88.38869999999999, 22.246899999999997`}, {
     88.38869999999999, 23.0297}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     88.38869999999999, 23.0297}, {88.38869999999999, 23.8125}, {87.7543, 
     24.447299999999995`}, {86.97149999999999, 24.447299999999995`}, {
     86.18869999999998, 24.447299999999995`}, {85.5539, 23.8125}, {85.5539, 
     23.0297}, {85.5539, 22.246899999999997`}, {86.18869999999998, 
     21.612099999999998`}, {86.97149999999999, 21.612099999999998`}, {87.7543,
      21.612099999999998`}, {88.38869999999999, 22.246899999999997`}, {
     88.38869999999999, 23.0297}}},
     CurveClosed->{1}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 8.856250000000001}, {
     115.31799999999997`, 1.7695299999999996`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 8.856250000000001}, {
     115.31799999999997`, 15.942999999999998`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 23.0297}, {
     115.31799999999997`, 15.942999999999998`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{86.97149999999999, 23.0297}, {
     115.31799999999997`, 30.1164}}},
     CurveClosed->{0}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 1.7695299999999996`}, {116.73599999999998`, 
     2.5523399999999996`}, {116.10099999999998`, 3.18711}, {
     115.31799999999997`, 3.18711}, {114.536, 3.18711}, {113.90100000000001`, 
     2.5523399999999996`}, {113.90100000000001`, 1.7695299999999996`}, {
     113.90100000000001`, 0.9867189999999999}, {114.536, 0.352344}, {
     115.31799999999997`, 0.352344}, {116.10099999999998`, 0.352344}, {
     116.73599999999998`, 0.9867189999999999}, {116.73599999999998`, 
     1.7695299999999996`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 1.7695299999999996`}, {116.73599999999998`, 
     2.5523399999999996`}, {116.10099999999998`, 3.18711}, {
     115.31799999999997`, 3.18711}, {114.536, 3.18711}, {113.90100000000001`, 
     2.5523399999999996`}, {113.90100000000001`, 1.7695299999999996`}, {
     113.90100000000001`, 0.9867189999999999}, {114.536, 0.352344}, {
     115.31799999999997`, 0.352344}, {116.10099999999998`, 0.352344}, {
     116.73599999999998`, 0.9867189999999999}, {116.73599999999998`, 
     1.7695299999999996`}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 15.942999999999998`}, {116.73599999999998`, 
     16.725800000000003`}, {116.10099999999998`, 17.3605}, {
     115.31799999999997`, 17.3605}, {114.536, 17.3605}, {113.90100000000001`, 
     16.725800000000003`}, {113.90100000000001`, 15.942999999999998`}, {
     113.90100000000001`, 15.160199999999998`}, {114.536, 
     14.525799999999998`}, {115.31799999999997`, 14.525799999999998`}, {
     116.10099999999998`, 14.525799999999998`}, {116.73599999999998`, 
     15.160199999999998`}, {116.73599999999998`, 15.942999999999998`}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 15.942999999999998`}, {116.73599999999998`, 
     16.725800000000003`}, {116.10099999999998`, 17.3605}, {
     115.31799999999997`, 17.3605}, {114.536, 17.3605}, {113.90100000000001`, 
     16.725800000000003`}, {113.90100000000001`, 15.942999999999998`}, {
     113.90100000000001`, 15.160199999999998`}, {114.536, 
     14.525799999999998`}, {115.31799999999997`, 14.525799999999998`}, {
     116.10099999999998`, 14.525799999999998`}, {116.73599999999998`, 
     15.160199999999998`}, {116.73599999999998`, 15.942999999999998`}}},
     CurveClosed->{1}], 
    FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 30.1164}, {116.73599999999998`, 
     30.899199999999993`}, {116.10099999999998`, 31.534000000000006`}, {
     115.31799999999997`, 31.534000000000006`}, {114.536, 
     31.534000000000006`}, {113.90100000000001`, 30.899199999999993`}, {
     113.90100000000001`, 30.1164}, {113.90100000000001`, 
     29.33359999999999}, {114.536, 28.69879999999999}, {115.31799999999997`, 
     28.69879999999999}, {116.10099999999998`, 28.69879999999999}, {
     116.73599999999998`, 29.33359999999999}, {116.73599999999998`, 
     30.1164}}}], 
    JoinedCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
     116.73599999999998`, 30.1164}, {116.73599999999998`, 
     30.899199999999993`}, {116.10099999999998`, 31.534000000000006`}, {
     115.31799999999997`, 31.534000000000006`}, {114.536, 
     31.534000000000006`}, {113.90100000000001`, 30.899199999999993`}, {
     113.90100000000001`, 30.1164}, {113.90100000000001`, 
     29.33359999999999}, {114.536, 28.69879999999999}, {115.31799999999997`, 
     28.69879999999999}, {116.10099999999998`, 28.69879999999999}, {
     116.73599999999998`, 29.33359999999999}, {116.73599999999998`, 30.1164}}},
     CurveClosed->{1}]}, 
   {RGBColor[1., 0., 0.], Thickness[0.006812051282051283], Opacity[1.], 
    JoinForm[{"Miter", 10.}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{1.93086, 15.942999999999998`}, {1.93086, 
     20.667599999999997`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 8.856250000000001}, {
     58.62459999999999, 13.580899999999998`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{58.62459999999999, 23.0297}, {
     58.62459999999999, 27.754299999999997`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.31799999999997`, 
     1.7695299999999996`}, {115.31799999999997`, 6.494140000000001}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.31799999999997`, 
     15.942999999999998`}, {115.31799999999997`, 20.667599999999997`}}},
     CurveClosed->{0}], 
    JoinedCurveBox[{{{0, 2, 0}}}, {{{115.31799999999997`, 30.1164}, {
     115.31799999999997`, 34.841}}},
     CurveClosed->{0}]}},
  AspectRatio->Automatic,
  ImageSize->{117., 35.},
  PlotRange->{{0., 117.}, {0., 35.}}]], "Output",
 CellChangeTimes->{{3.585625704720078*^9, 3.585625724068795*^9}, {
  3.585625828412225*^9, 3.5856258514583817`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{"g", ",", "g"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.585625462158942*^9, 3.585625464198666*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"FindFusionRules", "[", "G", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.585625466318246*^9, 3.58562547270354*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.585625473345211*^9, {3.58562555469203*^9, 3.5856255752016706`*^9}, 
   3.585625622035967*^9, 3.5856256604706182`*^9, 3.585625727865817*^9, 
   3.5856258573053226`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AnnularHoms", "[", "G", "]"}]], "Input",
 CellChangeTimes->{3.585625479893284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "6", ",", "4", ",", "0", ",", "0", ",", "4", ",", "2", ",", "3", ",", 
      "3", ",", "4", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "4", ",", "14", ",", "0", ",", "0", ",", "10", ",", "4", ",", "3", ",", 
      "7", ",", "8", ",", "4", ",", "5", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "24", ",", "8", ",", "0", ",", "0", ",", "4", ",", 
      "8", ",", "12", ",", "4", ",", "8", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "8", ",", "8", ",", "0", ",", "0", ",", "0", ",", 
      "4", ",", "4", ",", "4", ",", "4", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "4", ",", "10", ",", "0", ",", "0", ",", "14", ",", "4", ",", "1", ",", 
      "5", ",", "8", ",", "4", ",", "7", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "4", ",", "0", ",", "0", ",", "4", ",", "6", ",", "1", ",", 
      "1", ",", "4", ",", "0", ",", "3", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", "3", ",", "4", ",", "0", ",", "1", ",", "1", ",", "6", ",", 
      "4", ",", "0", ",", "0", ",", "4", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "3", ",", "7", ",", "8", ",", "4", ",", "5", ",", "1", ",", "4", ",", 
      "14", ",", "0", ",", "0", ",", "10", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "4", ",", "8", ",", "12", ",", "4", ",", "8", ",", "4", ",", "0", ",", 
      "0", ",", "24", ",", "8", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "4", ",", "4", ",", "4", ",", "4", ",", "0", ",", "0", ",", 
      "0", ",", "8", ",", "8", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "5", ",", "8", ",", "4", ",", "7", ",", "3", ",", "4", ",", 
      "10", ",", "0", ",", "0", ",", "14", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "4", ",", "0", ",", "3", ",", "3", ",", "2", ",", 
      "4", ",", "0", ",", "0", ",", "4", ",", "6"}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.585625480277801*^9, {3.585625558185936*^9, 3.585625576502109*^9}, 
   3.585625623177137*^9, 3.585625661882455*^9, 3.585625729121969*^9, 
   3.5856258589447412`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"AnnularHoms", "[", "G", "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], ",", 
   RowBox[{"DimensionData", "[", 
    RowBox[{"G", ",", 
     SqrtBox["2"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585625509129612*^9, 3.58562551320389*^9}, {
   3.58562556287211*^9, 3.585625580624696*^9}, 3.585625665853428*^9, {
   3.5856257869317837`*^9, 3.585625788313464*^9}, {3.58562587020935*^9, 
   3.585625871905298*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{278., {2., 8.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "1",
                ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", 
               ",", "0", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", 
               ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1",
                ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", "0",
                ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
               ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "2", ",", "1", ",", "0", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "2", ",", "0", 
               ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
               ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
                ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "2", 
               ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0",
                ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"\[LeftSkeleton]", "15568", "\[RightSkeleton]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1",
                ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
               ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", 
               ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
               ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
               ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"\[LeftSkeleton]", "4", "\[RightSkeleton]"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
               RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "1", 
               ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
               ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
               ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
                ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
               ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
               ",", "1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "1", 
               ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1",
                ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
               ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
               ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{49., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 113, 32358372779792491292, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{52., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 113, 32358372779792491292, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{82., {2., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 113, 32358372779792491292, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{74., {1., 8.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[113]]], "Output",
 CellChangeTimes->{3.5856261800880013`*^9}]
}, Open  ]]
},
WindowSize->{1920, 1087},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 421, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[1003, 33, 364, 10, 63, "Input"],
Cell[CellGroupData[{
Cell[1392, 47, 441, 10, 38, "Print"],
Cell[1836, 59, 392, 8, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[2255, 71, 1435, 39, 63, "Input"],
Cell[3693, 112, 5762, 148, 148, "Input"],
Cell[9458, 262, 399, 10, 28, "Input"],
Cell[9860, 274, 270, 7, 28, "Input"],
Cell[10133, 283, 334, 8, 28, "Input"],
Cell[10470, 293, 243, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[10738, 304, 131, 2, 28, "Input"],
Cell[10872, 308, 1804, 46, 46, "Output"]
}, Open  ]],
Cell[12691, 357, 2864, 71, 114, "Input"],
Cell[CellGroupData[{
Cell[15580, 432, 222, 5, 40, "Input"],
Cell[15805, 439, 2131, 63, 84, "Output"]
}, Open  ]],
Cell[17951, 505, 175, 4, 28, "Input"],
Cell[18129, 511, 1119, 34, 80, "Input"],
Cell[19251, 547, 11473, 271, 573, "Input"],
Cell[30727, 820, 2405, 60, 182, "Input"],
Cell[33135, 882, 2973, 74, 199, "Input"],
Cell[CellGroupData[{
Cell[36133, 960, 449, 11, 40, "Input"],
Cell[36585, 973, 1629, 32, 183, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38251, 1010, 213, 4, 28, "Input"],
Cell[38467, 1016, 2199, 48, 267, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40703, 1069, 172, 4, 40, "Input"],
Cell[40878, 1075, 3086, 94, 113, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44001, 1174, 594, 15, 40, "Input"],
Cell[44598, 1191, 5436, 157, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50071, 1353, 349, 8, 28, "Input"],
Cell[50423, 1363, 3220, 79, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53680, 1447, 185, 4, 28, "Input"],
Cell[53868, 1453, 630, 21, 299, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54535, 1479, 631, 18, 40, "Input"],
Cell[55169, 1499, 4747, 99, 97, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59953, 1603, 122, 2, 28, "Input"],
Cell[60078, 1607, 2991, 42, 386, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63106, 1654, 217, 4, 28, "Input"],
Cell[63326, 1660, 2063, 45, 251, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65426, 1710, 163, 3, 28, "Input"],
Cell[65592, 1715, 1757, 28, 318, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67386, 1748, 192, 4, 28, "Input"],
Cell[67581, 1754, 13134, 310, 277, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80752, 2069, 802, 20, 28, "Input"],
Cell[81557, 2091, 1042, 14, 267, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82636, 2110, 724, 19, 28, "Input"],
Cell[83363, 2131, 1137, 16, 267, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84537, 2152, 588, 15, 28, "Input"],
Cell[85128, 2169, 14429, 347, 250, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99594, 2521, 98, 2, 28, "Input"],
Cell[99695, 2525, 333, 12, 164, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100065, 2542, 185, 4, 28, "Input"],
Cell[100253, 2548, 542, 20, 284, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100832, 2573, 357, 9, 28, "Input"],
Cell[101192, 2584, 2123, 28, 216, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103352, 2617, 505, 13, 28, "Input"],
Cell[103860, 2632, 2079, 44, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105976, 2681, 569, 15, 28, "Input"],
Cell[106548, 2698, 2416, 45, 251, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109001, 2748, 334, 8, 28, "Input"],
Cell[109338, 2758, 1671, 30, 251, "Output"]
}, Open  ]],
Cell[111024, 2791, 302, 8, 28, "Input"],
Cell[111329, 2801, 193, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[111547, 2810, 137, 2, 28, "Input"],
Cell[111687, 2814, 28624, 447, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140348, 3266, 223, 4, 28, "Input"],
Cell[140574, 3272, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140705, 3278, 167, 3, 28, "Input"],
Cell[140875, 3283, 2296, 49, 285, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143208, 3337, 433, 11, 39, "Input"],
Cell[143644, 3350, 5271, 139, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148952, 3494, 147, 2, 28, "Input"],
Cell[149102, 3498, 199, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149338, 3506, 366, 9, 39, "Input"],
Cell[149707, 3517, 79, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149823, 3523, 224, 4, 28, "Input"],
Cell[150050, 3529, 263, 5, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150350, 3539, 239, 6, 28, "Input"],
Cell[150592, 3547, 9999, 167, 55, "Output"]
}, Open  ]],
Cell[160606, 3717, 182, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[160813, 3726, 166, 3, 28, "Input"],
Cell[160982, 3731, 70, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161089, 3737, 106, 2, 28, "Input"],
Cell[161198, 3741, 758, 22, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161993, 3768, 242, 5, 28, "Input"],
Cell[162238, 3775, 153, 4, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162428, 3784, 358, 9, 40, "Input"],
Cell[162789, 3795, 33886, 922, 624, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196712, 4722, 223, 5, 28, "Input"],
Cell[196938, 4729, 7503, 124, 28, "Output"]
}, Open  ]],
Cell[204456, 4856, 182, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[204663, 4865, 166, 3, 28, "Input"],
Cell[204832, 4870, 91, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204960, 4876, 106, 2, 28, "Input"],
Cell[205069, 4880, 472, 13, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205578, 4898, 242, 5, 28, "Input"],
Cell[205823, 4905, 224, 7, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206084, 4917, 384, 10, 40, "Input"],
Cell[206471, 4929, 446, 13, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206954, 4947, 225, 5, 28, "Input"],
Cell[207182, 4954, 6963, 115, 28, "Output"]
}, Open  ]],
Cell[214160, 5072, 182, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[214367, 5081, 166, 3, 28, "Input"],
Cell[214536, 5086, 120, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214693, 5093, 106, 2, 28, "Input"],
Cell[214802, 5097, 499, 14, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215338, 5116, 242, 5, 28, "Input"],
Cell[215583, 5123, 202, 5, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215822, 5133, 406, 10, 39, "Input"],
Cell[216231, 5145, 3940, 110, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220208, 5260, 288, 7, 28, "Input"],
Cell[220499, 5269, 11582, 193, 48, "Output"]
}, Open  ]],
Cell[232096, 5465, 182, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[232303, 5474, 166, 3, 28, "Input"],
Cell[232472, 5479, 170, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[232679, 5487, 106, 2, 28, "Input"],
Cell[232788, 5491, 855, 24, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233680, 5520, 242, 5, 28, "Input"],
Cell[233925, 5527, 227, 5, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234189, 5537, 429, 10, 40, "Input"],
Cell[234621, 5549, 17723, 459, 301, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252381, 6013, 304, 7, 28, "Input"],
Cell[252688, 6022, 12178, 203, 48, "Output"]
}, Open  ]],
Cell[264881, 6228, 182, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[265088, 6237, 166, 3, 28, "Input"],
Cell[265257, 6242, 192, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265486, 6250, 106, 2, 28, "Input"],
Cell[265595, 6254, 1314, 38, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266946, 6297, 352, 8, 28, "Input"],
Cell[267301, 6307, 485, 14, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267823, 6326, 503, 11, 28, "Input"],
Cell[268329, 6339, 9890, 241, 181, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278256, 6585, 362, 9, 28, "Input"],
Cell[278621, 6596, 13850, 227, 50, "Output"]
}, Open  ]],
Cell[292486, 6826, 182, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[292693, 6835, 166, 3, 28, "Input"],
Cell[292862, 6840, 220, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293119, 6849, 106, 2, 28, "Input"],
Cell[293228, 6853, 2369, 56, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295634, 6914, 530, 12, 40, "Input"],
Cell[296167, 6928, 10927, 243, 198, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/tensor-product.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    202748,       4248]
NotebookOptionsPosition[    198137,       4094]
NotebookOutlinePosition[    198570,       4111]
CellTagsIndexPosition[    198527,       4108]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/math papers/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/Math/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.583882637859252*^9, 3.583883684823551*^9, 
  3.5839029216169024`*^9, 3.58390951213593*^9, 3.583909887078329*^9, 
  3.583912076352003*^9, 3.583913506931119*^9, 3.583953767887918*^9, 
  3.583974874567396*^9, 3.583975372704471*^9, 3.583976088345564*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.583882637859252*^9, 3.583883684823551*^9, 
  3.5839029216169024`*^9, 3.58390951213593*^9, 3.583909887078329*^9, 
  3.583912076352003*^9, 3.583913506931119*^9, 3.583953767887918*^9, 
  3.583974874567396*^9, 3.583975372704471*^9, 3.5839760883479433`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EH", "=", 
   RowBox[{
    RowBox[{"FindFusionRules", "[", 
     RowBox[{
      RowBox[{"Translate", "[", 
       RowBox[{"HaagerupWithDuals", ",", "4"}], "]"}], ",", 
      RowBox[{"Translate", "[", 
       RowBox[{"DualHaagerupWithDuals", ",", "4"}], "]"}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.583208453244176*^9, 3.583208453590579*^9}, {
   3.583539271005405*^9, 3.58353932687991*^9}, 3.583882688368258*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "compat"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Combinatorica Graph and Permutations functionality has \
been superseded by preloaded functionality. The package now being loaded may \
conflict with this. Please see the Compatibility Guide for details.\"\>"}]], \
"Message", "MSG",
 CellChangeTimes->{3.583953768787092*^9, 3.5839748756206636`*^9, 
  3.583975372948689*^9, 3.583976088913788*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Ind", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "2", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", 
        "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "4", ",", "4", ",", "1", ",", "0", ",", "3", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3", ",", "4", ",", "2", ",", "1", ",", "0", ",", "2", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "3", ",", "4", ",", "2", ",", "1", ",", "0", ",", "2", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "2", ",", "1", ",", "1", ",", "0", ",", "3", ",", "2", ",", 
        "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "2", ",", "4", ",", "4", ",", "1", ",", "0", ",", "2", ",", "4", ",", 
        "4", ",", "4", ",", "4", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "4", ",", "5", ",", "2", ",", "1", ",", "0", ",", "3", ",", "5", ",", 
        "5", ",", "5", ",", "5", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
        "4", ",", "4", ",", "4", ",", "4", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "3", ",", "2", ",", "1", ",", "0", ",", "2", ",", "3", ",", 
        "3", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", 
        "1"}], "}"}]}], "}"}]}], ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.583882762853128*^9, 3.583882764419207*^9}, {
  3.583902919429261*^9, 3.5839029268554792`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
      "0", "0", "0", "0", "1", "1", "1", "1"},
     {"2", "2", "1", "1", "0", "2", "2", "2", "2", "2", "2", "2", "2", "2", 
      "1", "1", "1", "1", "1", "1", "1", "1"},
     {"1", "4", "4", "1", "0", "3", "4", "4", "4", "4", "3", "3", "3", "3", 
      "3", "3", "3", "3", "1", "1", "1", "1"},
     {"3", "4", "2", "1", "0", "2", "4", "4", "4", "4", "2", "2", "2", "2", 
      "3", "3", "3", "3", "1", "1", "1", "1"},
     {"3", "4", "2", "1", "0", "2", "4", "4", "4", "4", "2", "2", "2", "2", 
      "3", "3", "3", "3", "1", "1", "1", "1"},
     {"1", "1", "0", "0", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
      "1", "1", "1", "1", "0", "0", "0", "0"},
     {"1", "1", "0", "0", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
      "1", "1", "1", "1", "0", "0", "0", "0"},
     {"1", "1", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"2", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1", "1", "1", "1", 
      "0", "0", "0", "0", "1", "1", "1", "1"},
     {"1", "2", "1", "1", "0", "3", "2", "2", "2", "2", "2", "2", "2", "2", 
      "1", "1", "1", "1", "1", "1", "1", "1"},
     {"2", "4", "4", "1", "0", "2", "4", "4", "4", "4", "3", "3", "3", "3", 
      "3", "3", "3", "3", "1", "1", "1", "1"},
     {"4", "5", "2", "1", "0", "3", "5", "5", "5", "5", "3", "3", "3", "3", 
      "4", "4", "4", "4", "1", "1", "1", "1"},
     {"1", "3", "2", "1", "0", "2", "3", "3", "3", "3", "1", "1", "1", "1", 
      "2", "2", "2", "2", "1", "1", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5839029312448063`*^9, 3.583909541230133*^9, 
  3.583909913160007*^9, 3.583912118788906*^9, 3.583913531073223*^9, 
  3.5839537823941603`*^9, 3.583974894923429*^9, 3.583975391223037*^9, 
  3.583976106584722*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Ind0", "=", 
    RowBox[{"Take", "[", 
     RowBox[{"Ind", ",", "8"}], "]"}]}], ")"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.583882765910673*^9, 3.58388277597329*^9}, {
  3.5839029372567673`*^9, 3.583902942334997*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
      "0", "0", "0", "0", "1", "1", "1", "1"},
     {"2", "2", "1", "1", "0", "2", "2", "2", "2", "2", "2", "2", "2", "2", 
      "1", "1", "1", "1", "1", "1", "1", "1"},
     {"1", "4", "4", "1", "0", "3", "4", "4", "4", "4", "3", "3", "3", "3", 
      "3", "3", "3", "3", "1", "1", "1", "1"},
     {"3", "4", "2", "1", "0", "2", "4", "4", "4", "4", "2", "2", "2", "2", 
      "3", "3", "3", "3", "1", "1", "1", "1"},
     {"3", "4", "2", "1", "0", "2", "4", "4", "4", "4", "2", "2", "2", "2", 
      "3", "3", "3", "3", "1", "1", "1", "1"},
     {"1", "1", "0", "0", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
      "1", "1", "1", "1", "0", "0", "0", "0"},
     {"1", "1", "0", "0", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
      "1", "1", "1", "1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.583902974672892*^9, 3.5839095413943443`*^9, 
  3.583909913195249*^9, 3.583912121528645*^9, 3.583913531127207*^9, 
  3.583953782509514*^9, 3.5839750186878557`*^9, 3.583975391277272*^9, 
  3.583976106661503*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Ind1", "=", 
    RowBox[{"Drop", "[", 
     RowBox[{"Ind", ",", "8"}], "]"}]}], ")"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.583882765910673*^9, 3.58388277597329*^9}, {
  3.5839029372567673`*^9, 3.58390294831663*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {"2", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1", "1", "1", "1", 
      "0", "0", "0", "0", "1", "1", "1", "1"},
     {"1", "2", "1", "1", "0", "3", "2", "2", "2", "2", "2", "2", "2", "2", 
      "1", "1", "1", "1", "1", "1", "1", "1"},
     {"2", "4", "4", "1", "0", "2", "4", "4", "4", "4", "3", "3", "3", "3", 
      "3", "3", "3", "3", "1", "1", "1", "1"},
     {"4", "5", "2", "1", "0", "3", "5", "5", "5", "5", "3", "3", "3", "3", 
      "4", "4", "4", "4", "1", "1", "1", "1"},
     {"1", "3", "2", "1", "0", "2", "3", "3", "3", "3", "1", "1", "1", "1", 
      "2", "2", "2", "2", "1", "1", "1", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.583902948786769*^9, 3.583909541592572*^9, 
  3.583909913253006*^9, 3.583912121745884*^9, 3.583913531184376*^9, 
  3.5839537826262627`*^9, 3.583975019580645*^9, 3.58397539132095*^9, 
  3.583976106700444*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Zeta]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Zeta]", "[", "n", "]"}], "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"p", "=", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{"Cyclotomic", "[", 
          RowBox[{"n", ",", "#"}], "]"}], "]"}], "&"}]}], "}"}], ",", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", "=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "m", "}"}], ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"p", "[", "m", "]"}], ",", "m"}], "]"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{"p", ",", "d"}], "]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"d", "-", "2"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.559513223258071*^9, 3.5595132326436863`*^9}, {
  3.559515807400446*^9, 3.559515812406694*^9}, {3.559516359567793*^9, 
  3.559516375742578*^9}, {3.559516452342175*^9, 3.559516572539567*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dims", "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Eigenvectors", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "Ind0", "]"}], ".", "Ind0"}], "]"}], 
      "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{"\[Zeta]", "[", "13", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dims", "=", 
  RowBox[{"dims", "/", 
   RowBox[{
   "dims", "\[LeftDoubleBracket]", "5", 
    "\[RightDoubleBracket]"}]}]}]}], "Input",
 CellChangeTimes->{{3.583910018683228*^9, 3.583910070958181*^9}, {
  3.583912687927359*^9, 3.5839126934398613`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"51", ",", "0", ",", "15", ",", "15", ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", "15", ",", "15"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "0", ",", "5", ",", "5", ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", "5", ",", "5"}], "}"}]}], "]"}], ",", "1", 
   ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"50", ",", "0", ",", "15", ",", "15", ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", "15", ",", "15"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"50", ",", "0", ",", "15", ",", "15", ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", "15", ",", "15"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"50", ",", "0", ",", "15", ",", "15", ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", "15", ",", "15"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"50", ",", "0", ",", "15", ",", "15", ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", 
       RowBox[{"-", "40"}], ",", "0", ",", 
       RowBox[{"-", "40"}], ",", "15", ",", "15"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", 
       RowBox[{"-", "25"}], ",", "0", ",", 
       RowBox[{"-", "25"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "30"}], ",", "0", ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "30"}], ",", "0", ",", 
       RowBox[{"-", "30"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "30"}], ",", "0", ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "30"}], ",", "0", ",", 
       RowBox[{"-", "30"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "30"}], ",", "0", ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "30"}], ",", "0", ",", 
       RowBox[{"-", "30"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "0", ",", "10", ",", "10", ",", 
       RowBox[{"-", "30"}], ",", "0", ",", 
       RowBox[{"-", "30"}], ",", 
       RowBox[{"-", "30"}], ",", "0", ",", 
       RowBox[{"-", "30"}], ",", "10", ",", "10"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0", ",", "5", ",", "5", ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", "5", ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0", ",", "5", ",", "5", ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", "5", ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0", ",", "5", ",", "5", ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", "5", ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "3"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         SuperscriptBox["#1", "5"], "+", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "9"], "+", 
         SuperscriptBox["#1", "10"], "+", 
         SuperscriptBox["#1", "11"], "+", 
         SuperscriptBox["#1", "12"]}], "&"}], ",", "12"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "0", ",", "5", ",", "5", ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", 
       RowBox[{"-", "10"}], ",", "0", ",", 
       RowBox[{"-", "10"}], ",", "5", ",", "5"}], "}"}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.583912694500475*^9, 3.583913531767825*^9, 
  3.583953783378187*^9, 3.58397502271437*^9, 3.583975392040195*^9, 
  3.5839761075544453`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dims", "//", "N"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.583912697886438*^9, 3.58391270269305*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "114.04936376315896`", ",", "177.70177916708138`", ",", 
   "114.04936376315896`", ",", "49.396948359236546`", ",", "1.`", ",", 
   "114.04936376315896`", ",", "176.70177916708138`", ",", 
   "176.70177916708138`", ",", "176.70177916708138`", ",", 
   "176.70177916708138`", ",", "114.04936376315896`", ",", 
   "114.04936376315896`", ",", "114.04936376315896`", ",", 
   "114.04936376315896`", ",", "128.30483080784484`", ",", 
   "128.30483080784484`", ",", "128.30483080784484`", ",", 
   "128.30483080784484`", ",", "48.396948359236546`", ",", 
   "48.396948359236546`", ",", "48.396948359236546`", ",", 
   "48.396948359236546`"}], "}"}]], "Output",
 CellChangeTimes->{{3.583912699352303*^9, 3.583912703052032*^9}, 
   3.583913531825081*^9, 3.583953783514283*^9, 3.58397502308395*^9, 
   3.583975392088563*^9, 3.583976107690383*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "dims", "]"}]], "Input",
 CellChangeTimes->{{3.583910072178329*^9, 3.583910074453883*^9}}],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{3.583910074882843*^9, 3.58391171649831*^9, 
  3.5839121197368717`*^9, 3.5839121751857224`*^9, 3.583913531876711*^9, 
  3.583953783595503*^9, 3.5839750238847837`*^9, 3.583975392141181*^9, 
  3.583976107770578*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimensions", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
              "dims", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              
              RowBox[{
              "dims", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"m", "[", 
                 RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
                RowBox[{
                "dims", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "22"}], "}"}]}], "]"}]}], ")"}], "/.", 
           RowBox[{"x_AlgebraicNumber", "\[RuleDelayed]", 
            RowBox[{"AlgebraicNumberPolynomial", "[", 
             RowBox[{"x", ",", "\[Lambda]"}], "]"}]}]}], ",", "\[Lambda]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "22"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "22"}], "}"}]}], "]"}], "]"}], ",", 
     "0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5839100851788*^9, 3.583910223698349*^9}, {
  3.583953790153388*^9, 3.583953857326956*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "dimensions", "]"}]], "Input",
 CellChangeTimes->{{3.583910225370255*^9, 3.58391022699444*^9}}],

Cell[BoxData["4356"], "Output",
 CellChangeTimes->{3.583910227378249*^9, 3.5839117192315197`*^9, 
  3.5839121214743156`*^9, 3.583912177777605*^9, 3.583912709993186*^9, 
  3.583913532406419*^9, 3.583953864845722*^9, 3.58397502838524*^9, 
  3.58397539349352*^9, 3.5839761089053173`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ind0", "[", 
   RowBox[{"Z", "[", "i_", "]"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ind0", "\[LeftDoubleBracket]", 
      RowBox[{"j", ",", "i"}], "\[RightDoubleBracket]"}], 
     RowBox[{"EH2", "[", "j", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ind1", "[", 
   RowBox[{"Z", "[", "i_", "]"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ind1", "\[LeftDoubleBracket]", 
      RowBox[{"j", ",", "i"}], "\[RightDoubleBracket]"}], 
     RowBox[{"EH1", "[", "j", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.583882777474782*^9, 3.583882812879981*^9}, {
  3.583883260426011*^9, 3.583883268802888*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "NonCommutativeMultiply", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.583882816228857*^9, 3.583882821893819*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X_", "**", "Y_Plus"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "**", "#"}], "&"}], "/@", "Y"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X_Plus", "**", "Y_"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"#", "**", "Y"}], "&"}], "/@", "X"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n_Integer", " ", "X_"}], ")"}], "**", "Y_"}], ":=", 
  RowBox[{"n", 
   RowBox[{"(", 
    RowBox[{"X", "**", "Y"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X_", "**", 
   RowBox[{"(", 
    RowBox[{"n_Integer", " ", "Y_"}], ")"}]}], ":=", 
  RowBox[{"n", 
   RowBox[{"(", 
    RowBox[{"X", "**", "Y"}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.583882823347356*^9, 3.583882873608*^9}}],

Cell[BoxData[{
 RowBox[{"EH2", "/:", 
  RowBox[{
   RowBox[{"EH2", "[", "i_", "]"}], "**", 
   RowBox[{"EH2", "[", "j_", "]"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], "/.", 
       RowBox[{"EH", "\[LeftDoubleBracket]", 
        RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
       RowBox[{"EH2", "[", "k", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"EH1", "/:", 
  RowBox[{
   RowBox[{"EH1", "[", "i_", "]"}], "**", 
   RowBox[{"EH1", "[", "j_", "]"}]}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], "/.", 
       RowBox[{"EH", "\[LeftDoubleBracket]", 
        RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", 
        RowBox[{"i", ",", "j", ",", "k"}], "\[RightDoubleBracket]"}], 
       RowBox[{"EH1", "[", "k", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.583882880683853*^9, 3.583882948615418*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{3.5839110250464983`*^9, 3.583911025794595*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"setup", " ", "identity", " ", "rules"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"a", ",", "5", ",", "c"}], "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a", "\[Equal]", "c"}], ",", "1", ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "22"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"5", ",", "a", ",", "c"}], "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a", "\[Equal]", "c"}], ",", "1", ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "22"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5838829543641443`*^9, 3.58388298432297*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"setup", " ", "commutativity", " ", "rules"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], "=", 
      RowBox[{"m", "[", 
       RowBox[{"b", ",", "a", ",", "c"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"a", "+", "1"}], ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "22"}], "}"}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.583883027542843*^9, 3.583883079518252*^9}}],

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{"a", ",", "b", ",", "5"}], "]"}], "=", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "7", ",", "22"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{"b", ",", "a", ",", "5"}], "]"}], "=", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "7", ",", "22"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{"a", ",", "b", ",", "5"}], "]"}], "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"a", "\[Equal]", "b"}], ",", "1", ",", "0"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.58390973304823*^9, 3.583909756364558*^9}, {
  3.58391388778544*^9, 3.583913890243438*^9}, {3.583953877044138*^9, 
  3.5839538790732737`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"duality", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"a", ",", "b", ",", "5"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "7", ",", "22"}], "}"}]}], "]"}], "-", "1"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "7", ",", "22"}], "}"}]}], "]"}], "~", "Join", "~", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "-", 
          RowBox[{"m", "[", 
           RowBox[{"c", ",", "a", ",", "b"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "22"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}], "]"}]}], ",", 
     "0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.583882989859344*^9, 3.5838830217372303`*^9}, {
  3.583883085080223*^9, 3.583883091412244*^9}, {3.583909627685815*^9, 
  3.5839096293331213`*^9}, {3.5839097639895973`*^9, 3.5839097655989017`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"restriction0", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ind0", "[", 
              RowBox[{"Z", "[", "i", "]"}], "]"}], "**", 
             RowBox[{"ind0", "[", 
              RowBox[{"Z", "[", "j", "]"}], "]"}]}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "[", 
                RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
               RowBox[{"ind0", "[", 
                RowBox[{"Z", "[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "22"}], "}"}]}], "]"}]}], ",", 
           "_EH2", ",", "Sow"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "22"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "22"}], "}"}]}], "]"}], "]"}], 
      "\[LeftDoubleBracket]", 
      RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], ",", "0"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.5838830924165783`*^9, 3.583883108246683*^9}, {
  3.5838831530254393`*^9, 3.583883222164253*^9}, {3.5838832803312483`*^9, 
  3.5838832857787848`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"restriction1", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ind1", "[", 
              RowBox[{"Z", "[", "i", "]"}], "]"}], "**", 
             RowBox[{"ind1", "[", 
              RowBox[{"Z", "[", "j", "]"}], "]"}]}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "[", 
                RowBox[{"i", ",", "j", ",", "k"}], "]"}], 
               RowBox[{"ind1", "[", 
                RowBox[{"Z", "[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "22"}], "}"}]}], "]"}]}], ",", 
           "_EH1", ",", "Sow"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "22"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "22"}], "}"}]}], "]"}], "]"}], 
      "\[LeftDoubleBracket]", 
      RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], ",", "0"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.5838830924165783`*^9, 3.583883108246683*^9}, {
  3.5838831530254393`*^9, 3.583883222164253*^9}, {3.5838832803312483`*^9, 
  3.5838832995811367`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "AB", ")"}], "C"}], "=", 
    RowBox[{"A", 
     RowBox[{"(", "BC", ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"associativity", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"a", ",", "b", ",", "e"}], "]"}], 
           RowBox[{"m", "[", 
            RowBox[{"e", ",", "c", ",", "d"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "1", ",", "22"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"a", ",", "e", ",", "d"}], "]"}], 
           RowBox[{"m", "[", 
            RowBox[{"b", ",", "c", ",", "e"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", "1", ",", "22"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "22"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "22"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "22"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "1", ",", "22"}], "}"}]}], "]"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.5839103339595947`*^9, 3.583910445520419*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"associativity", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{"associativity", ",", "0"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", "_m", ",", "\[Infinity]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.583910454534597*^9, 3.583910475593124*^9}, {
  3.583910513953454*^9, 3.583910518447114*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Take", "[", 
  RowBox[{"associativity", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.583910477574299*^9, 3.5839104807784357`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "1", ",", "2"}], "]"}], "-", 
    RowBox[{"m", "[", 
     RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"m", "[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}]}], "+", 
    RowBox[{"m", "[", 
     RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{"2", ",", "1", ",", "2"}], "]"}], "-", 
    RowBox[{"m", "[", 
     RowBox[{"2", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"m", "[", 
      RowBox[{"2", ",", "1", ",", "2"}], "]"}]}], "+", 
    RowBox[{"m", "[", 
     RowBox[{"2", ",", "2", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{"1", ",", "1", ",", "3"}], "]"}], "-", 
    RowBox[{"m", "[", 
     RowBox[{"3", ",", "1", ",", "1"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.583910509177408*^9, 3.583910531463175*^9}, 
   3.583911039318256*^9, 3.583975092220297*^9, 3.5839754503350983`*^9, 
   3.583976164904118*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimensions", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{"dimensions", ",", "0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5839136142472353`*^9, 3.5839136221857862`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cases", "[", 
  RowBox[{"dimensions", ",", 
   RowBox[{"d_", "/;", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"d", ",", "_m", ",", "\[Infinity]"}], "]"}], "\[LessEqual]", 
     "1"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.583975092437792*^9, 3.58397545047639*^9, 
  3.583976165046939*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equations", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{
     "duality", "~", "Join", "~", "restriction0", "~", "Join", "~", 
      "restriction1"}], ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"equations", "~", "Join", "~", "dimensions"}], ",", "_m", ",", 
      "\[Infinity]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.583883309195135*^9, 3.583883328366992*^9}, {
  3.5839099829183073`*^9, 3.58390998614063*^9}, {3.583914006395568*^9, 
  3.583914008915847*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{"equations", ",", 
   RowBox[{"eq_", "/;", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"eq", ",", "_m", ",", "\[Infinity]"}], "]"}], "\[LessEqual]", 
     "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.583975171114682*^9, 3.583975171609395*^9}}],

Cell[BoxData["420"], "Output",
 CellChangeTimes->{3.583975172120579*^9, 3.5839754508448687`*^9, 
  3.583976165389641*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{"equations", ",", 
        RowBox[{"eq_", "/;", 
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{"eq", ",", "_m", ",", "\[Infinity]"}], "]"}], 
          "\[LessEqual]", "2"}]}]}], "]"}], "\[Equal]", "0"}], ",", "vars"}], 
    "]"}], "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"x", "=", "y"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.583975129916049*^9, 3.583975132975217*^9}, {
  3.583975174211568*^9, 3.58397518046999*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.583975144209242*^9, 3.583975192347978*^9, 
  3.5839754612509613`*^9, 3.583976176433625*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"equations", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{
     "duality", "~", "Join", "~", "restriction0", "~", "Join", "~", 
      "restriction1"}], ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"associativity", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{"DeleteCases", "[", 
      RowBox[{"associativity", ",", "0"}], "]"}], ",", 
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", "_m", ",", "\[Infinity]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"equations", "~", "Join", "~", "dimensions"}], ",", "_m", ",", 
      "\[Infinity]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.583975201466011*^9, 3.583975221023272*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{"equations", ",", 
   RowBox[{"eq_", "/;", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"eq", ",", "_m", ",", "\[Infinity]"}], "]"}], "\[LessEqual]", 
     "2"}]}]}], "]"}]], "Input"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.583975242723649*^9, 3.583975478242305*^9, 
  3.583976193441268*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{"associativity", ",", 
   RowBox[{"eq_", "/;", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"eq", ",", "_m", ",", "\[Infinity]"}], "]"}], "\[LessEqual]", 
     "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.583975236381896*^9, 3.583975237545659*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.583975251350031*^9, 3.5839754866673717`*^9, 
  3.583976201882474*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dimensions", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{"dimensions", ",", "0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.583913926942326*^9, 3.583913932603465*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{"dimensions", ",", 
   RowBox[{"d_", "/;", 
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"d", ",", "_m", ",", "\[Infinity]"}], "]"}], "\[LessEqual]", 
     "2"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5839752657695913`*^9, 3.583975268451459*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.583975266656534*^9, 3.5839752689344482`*^9}, 
   3.583975486814674*^9, 3.583976202035508*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"bd", ",", "mmd"}], "}"}], "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "}"}], 
   RowBox[{"CoefficientArrays", "[", 
    RowBox[{"dimensions", ",", "vars"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.583883373700989*^9, 3.583883396707664*^9}, {
  3.583883459635542*^9, 3.583883475745709*^9}, {3.5839031288908577`*^9, 
  3.583903130731749*^9}, {3.5839107269138937`*^9, 3.58391073034482*^9}, {
  3.5839107810614567`*^9, 3.583910782611973*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"SparseArray", "[", 
     RowBox[{
      InterpretationBox[
       RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "3969", 
        "\[InvisibleSpace]", "\<\">\"\>"}],
       SequenceForm["<", 3969, ">"],
       Editable->False], ",", 
      RowBox[{"{", "3969", "}"}]}], "]"}],
    False,
    Editable->False], ",", 
   TagBox[
    RowBox[{"SparseArray", "[", 
     RowBox[{
      InterpretationBox[
       RowBox[{"\<\"<\"\>", "\[InvisibleSpace]", "83605", 
        "\[InvisibleSpace]", "\<\">\"\>"}],
       SequenceForm["<", 83605, ">"],
       Editable->False], ",", 
      RowBox[{"{", 
       RowBox[{"3969", ",", "4787"}], "}"}]}], "]"}],
    False,
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5839107339877872`*^9, 3.583910783239277*^9, 3.583911002700951*^9, 
   3.583911045013968*^9, {3.583912161472138*^9, 3.583912185101459*^9}, 
   3.5839127219936867`*^9, {3.583913384221599*^9, 3.583913410010956*^9}, 
   3.583913560680008*^9, 3.583913627406159*^9, 3.583913942900625*^9, {
   3.583913975364497*^9, 3.5839140121555967`*^9}, 3.583953897517509*^9, {
   3.583954007410757*^9, 3.58395401510999*^9}, 3.583955597700232*^9, 
   3.583975275249296*^9, 3.58397548695321*^9, 3.5839762022033577`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"zp", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Position", "[", 
    RowBox[{"dimensions", ",", 
     RowBox[{"d_", "/;", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "/.", 
         RowBox[{"_m", "\[Rule]", "0"}]}], ")"}], "\[Equal]", "0"}]}], ",", 
     "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.583913414445278*^9, 3.5839134165477943`*^9}, {
  3.58391358203262*^9, 3.583913583856319*^9}, {3.5839141081813917`*^9, 
  3.5839141742628098`*^9}, {3.583914226550295*^9, 3.583914227268278*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.583913416923684*^9, {3.58391356369055*^9, 3.583913584266824*^9}, 
   3.583913631342203*^9, 3.583913948473669*^9, 3.583914014142556*^9, {
   3.5839141548846073`*^9, 3.583914228672934*^9}, 3.583953902973415*^9, 
   3.583954020478881*^9, 3.583975285952156*^9, 3.583975487067024*^9, 
   3.583976202328724*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Min", "[", 
  RowBox[{"Abs", "[", "bd", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.583913570877604*^9, 3.5839135753926153`*^9}}],

Cell[BoxData["200"], "Output",
 CellChangeTimes->{3.583913575775704*^9, 3.583913953393593*^9, 
  3.583914294429743*^9, 3.583914324721694*^9, 3.583953918740223*^9, 
  3.5839540210300703`*^9, 3.583975286084591*^9, 3.583975487126854*^9, 
  3.5839762023703213`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gcds", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"GCD", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"bd", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}],
          "}"}], "~", "Join", "~", 
        RowBox[{
        "mmd", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "mmd", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5839555194195766`*^9, 3.583955548507626*^9}, {
  3.583955681309914*^9, 3.583955711383596*^9}, {3.583975354253848*^9, 
  3.583975357885833*^9}, {3.5839760735247803`*^9, 3.5839760736872873`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Take", "[", 
  RowBox[{"gcds", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.583975317550161*^9, 3.583975335894362*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "5", ",", "5", ",", "5", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{{3.583975332407218*^9, 3.583975342842058*^9}, 
   3.58397549590312*^9, 3.583976210918762*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bd", "=", 
   RowBox[{"bd", "/", "gcds"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mmd", "=", 
   RowBox[{"mmd", "/", "gcds"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.583910861405715*^9, 3.583910872653438*^9}, {
  3.583955554880169*^9, 3.583955580238905*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Min", "[", 
  RowBox[{"Abs", "[", "bd", "]"}], "]"}]], "Input"],

Cell[BoxData["40"], "Output",
 CellChangeTimes->{3.583975496421288*^9, 3.583976222254794*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "mmd", "]"}]], "Input",
 CellChangeTimes->{{3.5839757125186367`*^9, 3.5839757159173193`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3969", ",", "4787"}], "}"}]], "Output",
 CellChangeTimes->{3.583975716386557*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "mmd", "]"}]], "Input",
 CellChangeTimes->{{3.583975730801991*^9, 3.5839757332560043`*^9}}],

Cell[BoxData["693"], "Output",
 CellChangeTimes->{3.583976658491849*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"Length", "[", "vars", "]"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.5838839898977127`*^9, 3.583883990461801*^9}}],

Cell[BoxData[
 RowBox[{"Length", "[", "c", "]"}]], "Input",
 CellChangeTimes->{{3.583883991416421*^9, 3.58388399252474*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearProgramming", "[", 
  RowBox[{"c", ",", "m", ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.583883697482401*^9, 3.583883699605139*^9}, {
  3.583883781561399*^9, 3.58388380654395*^9}, {3.583883892193088*^9, 
  3.5838839140779552`*^9}, {3.583883988116509*^9, 3.583884009214872*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", 
   FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.583884350193536*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearSolve", "[", 
  RowBox[{"m", ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.583883502946425*^9, 3.5838835055109253`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23", ",", "22548", ",", "20", ",", 
   RowBox[{"-", "25"}], ",", 
   RowBox[{"-", "22559"}], ",", "20", ",", 
   RowBox[{"-", "22508"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "36", ",", 
   RowBox[{"-", "1749"}], ",", "35", ",", 
   RowBox[{"-", "45"}], ",", "1724", ",", "35", ",", "1808", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",",
    "92", ",", "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "131"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", 
   RowBox[{"-", "1129"}], ",", "24", ",", 
   RowBox[{"-", "30"}], ",", "1108", ",", "25", ",", "1164", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",",
    "59", ",", "36", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "20", ",", "40", ",", 
   "23", ",", 
   RowBox[{"-", "25"}], ",", 
   RowBox[{"-", "51"}], ",", "20", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "11", ",", 
   RowBox[{"-", "493"}], ",", "10", ",", 
   RowBox[{"-", "11"}], ",", "484", ",", "10", ",", "508", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", 
   "26", ",", "15", ",", 
   RowBox[{"-", "19"}], ",", 
   RowBox[{"-", "36"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "11", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", 
   ",", 
   RowBox[{"-", "3"}], ",", 
   RowBox[{"-", "11"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", 
   RowBox[{"-", "1129"}], ",", "25", ",", 
   RowBox[{"-", "30"}], ",", "1108", ",", "24", ",", "1164", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",",
    "59", ",", "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "36", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "35", ",", 
   "24", ",", 
   RowBox[{"-", "30"}], ",", 
   RowBox[{"-", "56"}], ",", "24", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "11", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "20", ",", "40", ",", 
   "20", ",", 
   RowBox[{"-", "25"}], ",", 
   RowBox[{"-", "51"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", 
   RowBox[{"-", "1737"}], ",", "35", ",", 
   RowBox[{"-", "45"}], ",", "1712", ",", "35", ",", "1796", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",",
    "91", ",", "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "131"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "26", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "36"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", 
   RowBox[{"-", "1737"}], ",", "35", ",", 
   RowBox[{"-", "45"}], ",", "1712", ",", "35", ",", "1796", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",",
    "91", ",", "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "131"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "26", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "36"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", 
   RowBox[{"-", "1737"}], ",", "35", ",", 
   RowBox[{"-", "45"}], ",", "1712", ",", "35", ",", "1796", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",",
    "91", ",", "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "131"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "26", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "36"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", 
   RowBox[{"-", "1737"}], ",", "35", ",", 
   RowBox[{"-", "45"}], ",", "1712", ",", "35", ",", "1796", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",",
    "91", ",", "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "131"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "26", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "36"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "55", ",", "90", ",", 
   "55", ",", 
   RowBox[{"-", "70"}], ",", 
   RowBox[{"-", "130"}], ",", "55", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", 
   RowBox[{"-", "1128"}], ",", "24", ",", 
   RowBox[{"-", "29"}], ",", "1109", ",", "24", ",", "1164", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "36", ",",
    "58", ",", "36", ",", 
   RowBox[{"-", "46"}], ",", 
   RowBox[{"-", "85"}], ",", "36", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", "36", ",", 
   "23", ",", 
   RowBox[{"-", "29"}], ",", 
   RowBox[{"-", "55"}], ",", "24", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "11", ",", "14", ",", 
   "11", ",", 
   RowBox[{"-", "12"}], ",", 
   RowBox[{"-", "25"}], ",", "11", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", "36", ",", 
   "24", ",", 
   RowBox[{"-", "29"}], ",", 
   RowBox[{"-", "55"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", 
   RowBox[{"-", "1128"}], ",", "24", ",", 
   RowBox[{"-", "29"}], ",", "1109", ",", "24", ",", "1164", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "36", ",",
    "58", ",", "36", ",", 
   RowBox[{"-", "46"}], ",", 
   RowBox[{"-", "85"}], ",", "36", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", "36", ",", 
   "23", ",", 
   RowBox[{"-", "29"}], ",", 
   RowBox[{"-", "55"}], ",", "24", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "11", ",", "14", ",", 
   "11", ",", 
   RowBox[{"-", "12"}], ",", 
   RowBox[{"-", "25"}], ",", "11", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", "36", ",", 
   "24", ",", 
   RowBox[{"-", "29"}], ",", 
   RowBox[{"-", "55"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", 
   RowBox[{"-", "1128"}], ",", "24", ",", 
   RowBox[{"-", "29"}], ",", "1109", ",", "24", ",", "1164", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "36", ",",
    "58", ",", "36", ",", 
   RowBox[{"-", "46"}], ",", 
   RowBox[{"-", "85"}], ",", "36", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", "36", ",", 
   "23", ",", 
   RowBox[{"-", "29"}], ",", 
   RowBox[{"-", "55"}], ",", "24", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "11", ",", "14", ",", 
   "11", ",", 
   RowBox[{"-", "12"}], ",", 
   RowBox[{"-", "25"}], ",", "11", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", "36", ",", 
   "24", ",", 
   RowBox[{"-", "29"}], ",", 
   RowBox[{"-", "55"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", 
   RowBox[{"-", "1128"}], ",", "24", ",", 
   RowBox[{"-", "29"}], ",", "1109", ",", "24", ",", "1164", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "36", ",",
    "58", ",", "36", ",", 
   RowBox[{"-", "46"}], ",", 
   RowBox[{"-", "85"}], ",", "36", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", "36", ",", 
   "23", ",", 
   RowBox[{"-", "29"}], ",", 
   RowBox[{"-", "55"}], ",", "24", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "11", ",", "14", ",", 
   "11", ",", 
   RowBox[{"-", "12"}], ",", 
   RowBox[{"-", "25"}], ",", "11", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "24", ",", "36", ",", 
   "24", ",", 
   RowBox[{"-", "29"}], ",", 
   RowBox[{"-", "55"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "35", ",", "59", ",", 
   "35", ",", 
   RowBox[{"-", "45"}], ",", 
   RowBox[{"-", "84"}], ",", "35", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "23", ",", "37", ",", 
   "23", ",", 
   RowBox[{"-", "28"}], ",", 
   RowBox[{"-", "54"}], ",", "23", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", 
   RowBox[{"-", "1257"}], ",", "25", ",", 
   RowBox[{"-", "34"}], ",", "1241", ",", "25", ",", "1301", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",",
    "66", ",", "40", ",", 
   RowBox[{"-", "51"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "21", ",", 
   "10", ",", 
   RowBox[{"-", "16"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", 
   RowBox[{"-", "1257"}], ",", "25", ",", 
   RowBox[{"-", "34"}], ",", "1241", ",", "25", ",", "1301", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",",
    "66", ",", "40", ",", 
   RowBox[{"-", "51"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "21", ",", 
   "10", ",", 
   RowBox[{"-", "16"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", 
   RowBox[{"-", "1257"}], ",", "25", ",", 
   RowBox[{"-", "34"}], ",", "1241", ",", "25", ",", "1301", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",",
    "66", ",", "40", ",", 
   RowBox[{"-", "51"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "21", ",", 
   "10", ",", 
   RowBox[{"-", "16"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", 
   RowBox[{"-", "1257"}], ",", "25", ",", 
   RowBox[{"-", "34"}], ",", "1241", ",", "25", ",", "1301", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",",
    "66", ",", "40", ",", 
   RowBox[{"-", "51"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "21", ",", 
   "10", ",", 
   RowBox[{"-", "16"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "40", ",", "65", ",", 
   "40", ",", 
   RowBox[{"-", "50"}], ",", 
   RowBox[{"-", "95"}], ",", "40", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "25", ",", "44", ",", 
   "25", ",", 
   RowBox[{"-", "34"}], ",", 
   RowBox[{"-", "60"}], ",", "25", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "30", ",", "45", ",", 
   "30", ",", 
   RowBox[{"-", "35"}], ",", 
   RowBox[{"-", "70"}], ",", "30", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", 
   RowBox[{"-", "481"}], ",", "10", ",", 
   RowBox[{"-", "11"}], ",", "472", ",", "10", ",", "496", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", 
   "25", ",", "15", ",", 
   RowBox[{"-", "19"}], ",", 
   RowBox[{"-", "36"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", 
   ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "11"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", "10", 
   ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", 
   ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", 
   RowBox[{"-", "481"}], ",", "10", ",", 
   RowBox[{"-", "11"}], ",", "472", ",", "10", ",", "496", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", 
   "25", ",", "15", ",", 
   RowBox[{"-", "19"}], ",", 
   RowBox[{"-", "36"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", 
   ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "11"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", "10", 
   ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", 
   ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", 
   RowBox[{"-", "481"}], ",", "10", ",", 
   RowBox[{"-", "11"}], ",", "472", ",", "10", ",", "496", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", 
   "25", ",", "15", ",", 
   RowBox[{"-", "19"}], ",", 
   RowBox[{"-", "36"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", 
   ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "11"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", "10", 
   ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", 
   ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", 
   RowBox[{"-", "481"}], ",", "10", ",", 
   RowBox[{"-", "11"}], ",", "472", ",", "10", ",", "496", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", 
   "25", ",", "15", ",", 
   RowBox[{"-", "19"}], ",", 
   RowBox[{"-", "36"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", 
   ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "11"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", "10", 
   ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "15", ",", "25", ",", 
   "15", ",", 
   RowBox[{"-", "20"}], ",", 
   RowBox[{"-", "35"}], ",", "15", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "15", ",", 
   "10", ",", 
   RowBox[{"-", "11"}], ",", 
   RowBox[{"-", "24"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "10", ",", "20", ",", 
   "10", ",", 
   RowBox[{"-", "15"}], ",", 
   RowBox[{"-", "25"}], ",", "10", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", 
   ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "5", ",", "5", ",", "5", ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "10"}], ",", "5", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.5838835356554003`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandomChoice", "[", "equations", "]"}]], "Input",
 CellChangeTimes->{{3.58390309418786*^9, 3.583903096788953*^9}}],

Cell[BoxData[
 RowBox[{"281", "-", 
  RowBox[{"3", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "1"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "2"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "3"}], "]"}]}], "-", 
  RowBox[{"m", "[", 
   RowBox[{"14", ",", "13", ",", "4"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "6"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "7"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "8"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "9"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "10"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "11"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "12"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "13"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "14"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "15"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "16"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "17"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "18"}], "]"}]}], "-", 
  RowBox[{"m", "[", 
   RowBox[{"14", ",", "13", ",", "19"}], "]"}], "-", 
  RowBox[{"m", "[", 
   RowBox[{"14", ",", "13", ",", "20"}], "]"}], "-", 
  RowBox[{"m", "[", 
   RowBox[{"14", ",", "13", ",", "21"}], "]"}], "-", 
  RowBox[{"m", "[", 
   RowBox[{"14", ",", "13", ",", "22"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.58390309740275*^9, {3.583903140647126*^9, 3.5839031493068113`*^9}, {
   3.5839755236021767`*^9, 3.583975567737238*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"associativity", "\[LeftDoubleBracket]", "8000", 
  "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.58397558499505*^9, 3.583975678589409*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"m", "[", 
     RowBox[{"18", ",", "9", ",", "7"}], "]"}]}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "7", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "8"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "8", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "9"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "7", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "7"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "8", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "8"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "9"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "10", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "10"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "11", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "11"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "12", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "12"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "13", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "13"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "14", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "14"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "15", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "15"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "16", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "16"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "17", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "17"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "18", ",", "5"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "18"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "10"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "10", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "11"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "11", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "12"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "12", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "13"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "13", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "14"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "14", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "15"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "15", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "16"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "16", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "17"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "17", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "18"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "18", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "19"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "18", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "19"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "19", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "20"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"20", ",", "18", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "20"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"20", ",", "19", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "21"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"21", ",", "18", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "21"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"21", ",", "19", ",", "5"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "9", ",", "22"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"22", ",", "18", ",", "5"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "9", ",", "22"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"22", ",", "19", ",", "5"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.58397558938663*^9, 3.583975679237626*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RandomChoice", "[", "associativity", "]"}]], "Input",
 CellChangeTimes->{{3.5839755724846973`*^9, 3.5839755737347927`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "1"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "1", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "3"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "2", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "4"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "2", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "6"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "2", ",", "6"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "7"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "7", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "8"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "8", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "1", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "1"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "9"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "2", ",", "3"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "3"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "2", ",", "4"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "2", ",", "6"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "6"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "7", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "7"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "8", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "8"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "9"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "10", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "10"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "11", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "11"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "12", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "12"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "13", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "13"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"14", ",", "13", ",", "2"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "14"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "10"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "10", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "11"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "11", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "12"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "12", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "13"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "13", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "15"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "13", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "14"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "14", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "15"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "15", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "16"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"16", ",", "13", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "16"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"16", ",", "15", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "17"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"17", ",", "13", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "17"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"17", ",", "15", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "18"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "13", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "18"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"18", ",", "15", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "19"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "13", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "19"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"19", ",", "15", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "20"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"20", ",", "13", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "20"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"20", ",", "15", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "21"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"21", ",", "13", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "21"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"21", ",", "15", ",", "2"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"15", ",", "9", ",", "22"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"22", ",", "13", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"m", "[", 
    RowBox[{"13", ",", "9", ",", "22"}], "]"}], " ", 
   RowBox[{"m", "[", 
    RowBox[{"22", ",", "15", ",", "2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.583975574372883*^9, 3.583975583308837*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{3.583883544572735*^9, 3.583883552917694*^9}}],

Cell[BoxData[
 RowBox[{"NullSpace", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{3.5838835557546587`*^9, 3.583883557342156*^9}}]
},
WindowSize->{1190, 751},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 531, 14, 80, "Input"],
Cell[CellGroupData[{
Cell[1135, 40, 600, 12, 38, "Print"],
Cell[1738, 54, 553, 10, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2340, 70, 522, 13, 28, "Input"],
Cell[2865, 85, 468, 10, 41, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3370, 100, 4456, 91, 148, "Input"],
Cell[7829, 193, 2518, 47, 262, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10384, 245, 288, 8, 28, "Input"],
Cell[10675, 255, 1774, 35, 160, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12486, 295, 287, 8, 28, "Input"],
Cell[12776, 305, 1523, 31, 126, "Output"]
}, Open  ]],
Cell[14314, 339, 1435, 39, 63, "Input"],
Cell[CellGroupData[{
Cell[15774, 382, 651, 18, 46, "Input"],
Cell[16428, 402, 19361, 490, 475, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35826, 897, 145, 3, 28, "Input"],
Cell[35974, 902, 879, 16, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36890, 923, 128, 2, 28, "Input"],
Cell[37021, 927, 261, 4, 28, "Output"]
}, Open  ]],
Cell[37297, 934, 1522, 40, 97, "Input"],
Cell[CellGroupData[{
Cell[38844, 978, 133, 2, 28, "Input"],
Cell[38980, 982, 284, 4, 28, "Output"]
}, Open  ]],
Cell[39279, 989, 880, 25, 46, "Input"],
Cell[40162, 1016, 167, 3, 28, "Input"],
Cell[40332, 1021, 768, 25, 80, "Input"],
Cell[41103, 1048, 1555, 45, 46, "Input"],
Cell[42661, 1095, 126, 2, 28, "Input"],
Cell[42790, 1099, 1058, 31, 63, "Input"],
Cell[43851, 1132, 704, 20, 46, "Input"],
Cell[44558, 1154, 1159, 33, 63, "Input"],
Cell[45720, 1189, 1320, 35, 46, "Input"],
Cell[47043, 1226, 1365, 36, 63, "Input"],
Cell[48411, 1264, 1365, 36, 63, "Input"],
Cell[49779, 1302, 1416, 41, 63, "Input"],
Cell[51198, 1345, 442, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[51665, 1361, 160, 3, 28, "Input"],
Cell[51828, 1366, 1091, 32, 28, "Output"]
}, Open  ]],
Cell[52934, 1401, 219, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[53178, 1410, 241, 7, 28, "Input"],
Cell[53422, 1419, 133, 3, 28, "Output"]
}, Open  ]],
Cell[53570, 1425, 658, 17, 46, "Input"],
Cell[CellGroupData[{
Cell[54253, 1446, 308, 8, 28, "Input"],
Cell[54564, 1456, 121, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54722, 1463, 678, 20, 28, "Input"],
Cell[55403, 1485, 513, 10, 24, "Message"]
}, Open  ]],
Cell[55931, 1498, 887, 25, 63, "Input"],
Cell[CellGroupData[{
Cell[56843, 1527, 242, 7, 28, "Input"],
Cell[57088, 1536, 117, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57242, 1543, 312, 8, 28, "Input"],
Cell[57557, 1553, 119, 2, 28, "Output"]
}, Open  ]],
Cell[57691, 1558, 215, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[57931, 1567, 309, 8, 28, "Input"],
Cell[58243, 1577, 144, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58424, 1584, 533, 13, 28, "Input"],
Cell[58960, 1599, 1279, 33, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60276, 1637, 542, 13, 28, "Input"],
Cell[60821, 1652, 375, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61233, 1664, 155, 3, 28, "Input"],
Cell[61391, 1669, 261, 4, 28, "Output"]
}, Open  ]],
Cell[61667, 1676, 753, 20, 28, "Input"],
Cell[CellGroupData[{
Cell[62445, 1700, 149, 3, 28, "Input"],
Cell[62597, 1705, 216, 4, 28, "Output"]
}, Open  ]],
Cell[62828, 1712, 312, 8, 46, "Input"],
Cell[CellGroupData[{
Cell[63165, 1724, 87, 2, 28, "Input"],
Cell[63255, 1728, 93, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63385, 1734, 135, 2, 28, "Input"],
Cell[63523, 1738, 121, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63681, 1746, 133, 2, 28, "Input"],
Cell[63817, 1750, 72, 1, 28, "Output"]
}, Open  ]],
Cell[63904, 1754, 261, 8, 28, "Input"],
Cell[64168, 1764, 124, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[64317, 1770, 314, 5, 28, "Input"],
Cell[64634, 1777, 54076, 699, 2240, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[118747, 2481, 155, 3, 22, "Input"],
Cell[118905, 2486, 63839, 1132, 2171, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[182781, 3623, 138, 2, 22, "Input"],
Cell[182922, 3627, 2153, 62, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185112, 3694, 176, 3, 28, "Input"],
Cell[185291, 3699, 5384, 163, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190712, 3867, 147, 2, 28, "Input"],
Cell[190862, 3871, 6994, 212, 165, "Output"]
}, Open  ]],
Cell[197871, 4086, 129, 2, 28, "Input"],
Cell[198003, 4090, 130, 2, 28, "Input"]
}
]
*)

(* End of internal cache information *)

